WiLE: a Mathematica package for weak coupling expansion of Wilson loops in ABJ(M) theory

We present WiLE, a Mathematica package designed to perform the weak coupling expansion of any Wilson loop in ABJ(M) theory at arbitrary perturbative order. For a given set of fields on the loop and internal vertices, the package displays all the possible Feynman diagrams and their integral representations. The user can also choose to exclude non planar diagrams, tadpoles and self-energies. Through the use of interactive input windows, the package should be easily accessible to users with little or no previous experience. The package manual provides some pedagogical examples and the computation of all ladder diagrams at three-loop relevant for the cusp anomalous dimension in ABJ(M). The latter application gives also support to some recent results computed in different contexts.

==> WiLE/Ladders.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    804513,      22597]
NotebookOptionsPosition[    780826,      21811]
NotebookOutlinePosition[    781180,      21827]
CellTagsIndexPosition[    781137,      21824]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
3 - loop Ladder diagrams for the cusped generalized Wilson line at \[Phi] = 0\
\
\>", "Subchapter",
 CellChangeTimes->{{3.70987848132688*^9, 3.709878516997525*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Load", " ", "the", " ", "package", " ", "WiLE", " ", "if", " ", "it", " ", 
   "is", " ", "in", " ", "the", " ", "same", " ", "directory", " ", "of", " ",
    "this", " ", 
   RowBox[{"notebook", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.705756229581695*^9, 3.70575626398275*^9}, 
   3.70575687125145*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Needs", "[", "\"\<WiLE`\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.705678093406192*^9, 3.705678113936816*^9}}],

Cell[BoxData["\<\"/Users/Micio/Documents/Fisica/DESY/WiLE\"\>"], "Output",
 CellChangeTimes->{3.705678116416442*^9, 3.7059104237703733`*^9, 
  3.705914492246607*^9, 3.7094402312420187`*^9, 3.709809332189764*^9, 
  3.709809874363389*^9}],

Cell[BoxData["\<\"-*-*-*-*-WiLE-1.0-*-*-*-*-\\n\\nWilson Loop \
Expansion\\n\\nAuthor: Michelangelo Preti, DESY \
Hamburg\\n\\n-*-*-*-*-*-*-*-*-*-*-*-*-*-\\n\\nWiLE loaded! The new provided \
commands are:\\n \\n- WiLE\\n \\n- WiLEFullorder\\n \\n- WiLESimplify\"\>"], \
"Print",
 CellChangeTimes->{3.7056781164241734`*^9, 3.705910423783395*^9, 
  3.7059144922601843`*^9, 3.709440231256868*^9, 3.7098093322043962`*^9, 
  3.7098098743792686`*^9}]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "This", " ", "package", " ", "is", " ", "needed", " ", "for", " ", "the", 
   " ", "Hypergeometric", " ", "functions", " ", 
   RowBox[{"expansions", ".", " ", "See"}], " ", "the", " ", "manual", " ", 
   "for", " ", "informations", " ", "about", " ", 
   RowBox[{"it", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.705756265977769*^9, 3.7057563094561462`*^9}, 
   3.705756869435001*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "HypExp.m"}]], "Input",
 CellChangeTimes->{{3.705745804150783*^9, 3.705745808497892*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{3.7057458087738447`*^9, 3.7059104276914263`*^9, 
  3.70591449610391*^9, 3.709440236988377*^9, 3.7098093330737953`*^9, 
  3.7098098754331703`*^9}],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{3.7057458087738447`*^9, 3.7059104276914263`*^9, 
  3.70591449610391*^9, 3.709440236988377*^9, 3.7098093330737953`*^9, 
  3.709809876094664*^9}],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{3.7057458087738447`*^9, 3.7059104276914263`*^9, 
  3.70591449610391*^9, 3.709440236988377*^9, 3.7098093330737953`*^9, 
  3.709809877889698*^9}],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.7057458087738447`*^9, 3.7059104276914263`*^9, 
  3.70591449610391*^9, 3.709440236988377*^9, 3.7098093330737953`*^9, 
  3.709809877956689*^9}],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.7057458087738447`*^9, 3.7059104276914263`*^9, 
  3.70591449610391*^9, 3.709440236988377*^9, 3.7098093330737953`*^9, 
  3.709809879362728*^9}],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{3.7057458087738447`*^9, 3.7059104276914263`*^9, 
  3.70591449610391*^9, 3.709440236988377*^9, 3.7098093330737953`*^9, 
  3.709809879410645*^9}],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{3.7057458087738447`*^9, 3.7059104276914263`*^9, 
  3.70591449610391*^9, 3.709440236988377*^9, 3.7098093330737953`*^9, 
  3.709809879420692*^9}],

Cell[BoxData["\<\"***********************************\\n***********  HypExp \
2.0  ************\\n***********************************\\nAuthors:\\n Tobias \
Huber:  RWTH Aachen,\\n\\nDaniel Maitre: SLAC, University of \
Zurich.\\n\"\>"], "Print",
 CellChangeTimes->{3.7057458087738447`*^9, 3.7059104276914263`*^9, 
  3.70591449610391*^9, 3.709440236988377*^9, 3.7098093330737953`*^9, 
  3.709809879431589*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"SetDelayed", "::", "write"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Tag \[NoBreak]\\!\\(HypergeometricPFQ\\)\[NoBreak] in \
\[NoBreak]\\!\\(HypergeometricPFQ[\\(\\(\\(\\(mm1 : \\(\\({___, \
\\(\\(SeriesData[\\(\\(\[Epsilon]_, 0, _, \\(\\(m : \\(\\(0 | 1\\)\\)\\)\\), \
n_, 1\\)\\)]\\)\\), ___}\\)\\)\\)\\), mm2___List, x_\\)\\)]\\)\[NoBreak] is \
Protected. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/write\\\", ButtonNote -> \
\\\"SetDelayed::write\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.705910431851495*^9, 3.705914500507059*^9, 
  3.709440240835083*^9, 3.7098093372507277`*^9, 3.709809879603875*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"SetDelayed", "::", "write"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Tag \[NoBreak]\\!\\(HypergeometricPFQ\\)\[NoBreak] in \
\[NoBreak]\\!\\(HypergeometricPFQ[\\(\\(mm1___List, \\(\\(mm2 : \\(\\({___, \
\\(\\(SeriesData[\\(\\(\[Epsilon]_, 0, _, \\(\\(m : \\(\\(0 | 1\\)\\)\\)\\), \
n_, 1\\)\\)]\\)\\), ___}\\)\\)\\)\\), x_\\)\\)]\\)\[NoBreak] is Protected. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/write\\\", \
ButtonNote -> \\\"SetDelayed::write\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.705910431851495*^9, 3.705914500507059*^9, 
  3.709440240835083*^9, 3.7098093372507277`*^9, 3.709809879642241*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"HypExp loaded! It allows the expansion of hypergeometric \
functions around their parameters. \\n The new provided commands are:\\n - \
HypExp\\n - HypExpInt\\n - HypExpU\\n - HypExpAddToLib\\n - \
HypExpIsKnownToOrder\"\>"], "Print",
 CellChangeTimes->{3.7057458087738447`*^9, 3.7059104276914263`*^9, 
  3.70591449610391*^9, 3.709440236988377*^9, 3.7098093330737953`*^9, 
  3.709809880152112*^9}],

Cell[BoxData["\<\"More info in hep-ph/0507094 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HypExp/\"\>"], "Print",
 CellChangeTimes->{3.7057458087738447`*^9, 3.7059104276914263`*^9, 
  3.70591449610391*^9, 3.709440236988377*^9, 3.7098093330737953`*^9, 
  3.709809880159998*^9}]
}, Open  ]]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "define", " ", "a", " ", "quantity", " ", "depending", " ", 
    "on", " ", "\[Epsilon]", " ", "following", " ", "the", " ", "same", " ", 
    "short"}], "-", 
   RowBox[{
   "hand", " ", "notation", " ", "presented", " ", "in", " ", "the", " ", 
    RowBox[{"paper", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.70575631814745*^9, 3.705756368976309*^9}, {
   3.705756406665831*^9, 3.7057564259780893`*^9}, 3.7057568657626953`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "\[Epsilon]_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Mu]", " ", "L"}], ")"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]], "  ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]}], 
    RowBox[{
     SuperscriptBox["\[Pi]", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}]], "\[Kappa]"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.705689540689022*^9, 3.705689544302434*^9}, {
   3.705752303496894*^9, 3.705752304872615*^9}, 3.7094402447897577`*^9}],

Cell[CellGroupData[{

Cell["Fermionic Ladder diagrams", "Section",
 CellChangeTimes->{{3.705678049273508*^9, 3.705678057757578*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "We", " ", "use", " ", "the", " ", "input", " ", "window", " ", "of", " ",
      "WiLE", " ", "to", " ", "compute", " ", "the", " ", "integrands", " ", 
     "of", " ", "the", " ", "fermionic", " ", "ladder", " ", "diagrams", " ", 
     "for", " ", "the", " ", "cusped", " ", "Wilson", " ", 
     RowBox[{"line", ".", " ", "Since"}], " ", "the", " ", "only", " ", 
     "non"}], "-", 
    RowBox[{
    "vanishing", " ", "fermionic", " ", "diagrams", " ", "contains", " ", "3",
      " ", "fermionic", " ", "propagators"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "have", " ", "to", " ", "expand", " ", "the", " ", "loop", " ",
      "in", " ", "order", " ", "to", " ", "have", " ", "6", " ", 
     RowBox[{"\[Psi]", "'"}], "s", " ", "and", " ", 
     RowBox[{"\[Psi]b", "'"}], 
     RowBox[{"s", ".", " ", "We"}], " ", "are", " ", "interested", " ", "in", 
     " ", "planar", " ", "diagrams", " ", "than", " ", "we", " ", "choos", 
     " ", "the", " ", "option", " ", 
     RowBox[{"\"\<on\>\"", ".", " ", "The"}], " ", "diagrams", " ", "clearly",
      " ", "do", " ", "not", " ", "involve", " ", "tadpoles", " ", "and", " ",
      "self"}], "-", 
    RowBox[{
    "energies", " ", "than", " ", "we", " ", "turn", " ", "off", " ", "the", 
     " ", 
     RowBox[{"options", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.70575609692373*^9, 3.7057562253764887`*^9}, 
   3.7057568629707403`*^9, {3.705758018929398*^9, 3.705758062806698*^9}, 
   3.705823048054722*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OutFermionic", "=", 
  TagBox[
   DynamicModuleBox[{WiLE`Private`f$$ = 6, WiLE`Private`n$$ = 0, 
    WiLE`Private`m$$ = 0, WiLE`Private`V1$$ = 0, WiLE`Private`V2$$ = 0, 
    WiLE`Private`V3$$ = 0, WiLE`Private`V4$$ = 0, WiLE`Private`V5$$ = 0, 
    WiLE`Private`V6$$ = 0, WiLE`Private`V7$$ = 0, WiLE`Private`tad$$ = 2, 
    WiLE`Private`plan$$ = 1, WiLE`Private`SE$$ = 2, WiLE`Private`UP$$ = 1}, 
    InterpretationBox[
     PanelBox[
      TagBox[GridBox[{
         {
          StyleBox["\<\"WiLE\"\>",
           StripOnInput->False,
           FontWeight->Bold], "\[SpanFromLeft]"},
         {"", ""},
         {"\<\"Supermatrix Sector\"\>", 
          InterpretationBox[
           StyleBox[
            RowBox[{GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`UP$$], {1},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"UL\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}], "  ", GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`UP$$], {2},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"LD\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}]}], "Deploy"],
           RadioButtonBar[
            Dynamic[WiLE`Private`UP$$], {1 -> "UL", 2 -> "LD"}]]},
         {"", ""},
         {"\<\"# of fermion fields on the loop:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`f$$]]},
         {"\<\"# of gauge fields on the loop:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`n$$]]},
         {"\<\"# of scalar fields on the loop:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`m$$]]},
         {"", ""},
         {"\<\"# of vertices A\[Psi]\[Psi]:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V1$$]]},
         {"\<\"# of vertices AAA:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V2$$]]},
         {"\<\"# of vertices ACC:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V3$$]]},
         {"\<\"# of vertices AACC:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V4$$]]},
         {"\<\"# of vertices CC\[Psi]\[Psi]:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V5$$]]},
         {"\<\"# of vertices CCCCCC:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V6$$]]},
         {"\<\"# of vertices Acc:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V7$$]]},
         {"", ""},
         {"\<\"Planar\"\>", 
          InterpretationBox[
           StyleBox[
            RowBox[{GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`plan$$], {1},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"on\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}], "  ", GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`plan$$], {2},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"off\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}]}], "Deploy"],
           RadioButtonBar[
            Dynamic[WiLE`Private`plan$$], {1 -> "on", 2 -> "off"}]]},
         {"\<\"Tadpoles\"\>", 
          InterpretationBox[
           StyleBox[
            RowBox[{GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`tad$$], {1},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"on\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}], "  ", GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`tad$$], {2},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"off\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}]}], "Deploy"],
           RadioButtonBar[
            Dynamic[WiLE`Private`tad$$], {1 -> "on", 2 -> "off"}]]},
         {"\<\"Self-Energies\"\>", 
          InterpretationBox[
           StyleBox[
            RowBox[{GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`SE$$], {1},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"on\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}], "  ", GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`SE$$], {2},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"off\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}]}], "Deploy"],
           RadioButtonBar[
            Dynamic[WiLE`Private`SE$$], {1 -> "on", 2 -> "off"}]]},
         {"", ""},
         {"\<\"Perturbative Order:\"\>", 
          DynamicBox[ToBoxes[
            
            With[{WiLE`Private`ord = (WiLE`Private`f$$ + WiLE`Private`n$$ + 
                 2 WiLE`Private`m$$ + 3 WiLE`Private`V1$$ + 
                 3 WiLE`Private`V2$$ + 3 WiLE`Private`V3$$ + 
                 4 WiLE`Private`V4$$ + 4 WiLE`Private`V5$$ + 
                 6 WiLE`Private`V6$$ + 3 WiLE`Private`V7$$)/2 - (
               WiLE`Private`V1$$ + WiLE`Private`V2$$ + WiLE`Private`V3$$ + 
               WiLE`Private`V4$$ + WiLE`Private`V5$$ + WiLE`Private`V6$$ + 
               WiLE`Private`V7$$)}, 
             If[
              IntegerQ[WiLE`Private`ord], WiLE`Private`ord, 
              "\[NotElement] Integers"]], StandardForm],
           ImageSizeCache->{6., {0., 8.}}]}
        },
        AutoDelete->False,
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]],
     WiLE`Private`Diagrammi[
     WiLE`Private`f$$ + WiLE`Private`n$$ + WiLE`Private`m$$, WiLE`Private`n$$,
       WiLE`Private`m$$, WiLE`Private`V1$$, WiLE`Private`V2$$, 
      WiLE`Private`V3$$, WiLE`Private`V4$$, WiLE`Private`V5$$, 
      WiLE`Private`V6$$, WiLE`Private`V7$$, WiLE`Private`tad$$, 
      WiLE`Private`plan$$, WiLE`Private`SE$$, WiLE`Private`UP$$]],
    DynamicModuleValues:>{}],
   Setting[#, {0}]& ]}]], "Input",
 CellChangeTimes->{
  3.705678173476156*^9, {3.705678207044346*^9, 3.705678220548128*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      TagBox[{{
         {GrayLevel[0], 
          LineBox[{{3., 1.826284287026162}, {-3., 1.826284287026162}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{3., 1.826284287026162}, {2., 0.7653668647301796}}]}, 
         {GrayLevel[0], 
          LineBox[{{2., 0.7653668647301796}, {-2., 0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{2., 0.7653668647301796}, {1., 0.13052619222005157`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-2., 0.7653668647301796}, {-3., 1.826284287026162}}]}, 
         {GrayLevel[0], 
          LineBox[{{1., 0.13052619222005157`}, {-1., 0.13052619222005157`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{1., 0.13052619222005157`}, {0., 0.}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.13052619222005157`}, {-2., 
           0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.13052619222005157`}, {0., 0.}}]}}, {
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{3., 1.826284287026162}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["1", {3., 1.826284287026162}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-3., 1.826284287026162}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["6", {-3., 1.826284287026162}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{2., 0.7653668647301796}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["2", {2., 0.7653668647301796}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-2., 0.7653668647301796}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["5", {-2., 0.7653668647301796}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{1., 0.13052619222005157`}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["3", {1., 0.13052619222005157`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-1., 0.13052619222005157`}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["4", {-1., 0.13052619222005157`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{0., 0.}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
       Annotation[#, 
        VertexCoordinateRules -> {{3., 1.826284287026162}, {-3., 
         1.826284287026162}, {2., 0.7653668647301796}, {-2., 
         0.7653668647301796}, {1., 0.13052619222005157`}, {-1., 
         0.13052619222005157`}, {0., 0.}}]& ],
      AspectRatio->Automatic,
      FrameTicks->None,
      ImageSize->450,
      PlotRange->All,
      PlotRangePadding->Scaled[0.1]], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["\[Kappa]", "3"]], 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[CapitalMu]", "2"], " ", 
        SuperscriptBox["\[CapitalNu]", "2"], " ", 
        RowBox[{
         SubscriptBox["n", "1"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
        RowBox[{
         SubscriptBox["n", "3"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
        RowBox[{
         SubscriptBox["n", "5"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "3"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "6"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "3"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "2"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "5"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "2"]}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "2"]], 
          SubscriptBox["\[Sigma]", "1"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "2"], ",", 
           SubscriptBox["x", "5"]}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "4"]], 
          SubscriptBox["\[Sigma]", "2"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "4"], ",", 
           SubscriptBox["x", "3"]}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "6"]], 
          SubscriptBox["\[Sigma]", "3"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "6"], ",", 
           SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "1"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "2"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "3"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "4"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "5"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "6"], "]"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      TagBox[{{
         {GrayLevel[0], 
          LineBox[{{3., 1.826284287026162}, {-3., 1.826284287026162}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{3., 1.826284287026162}, {2., 0.7653668647301796}}]}, 
         {GrayLevel[0], 
          LineBox[{{2., 0.7653668647301796}, {1.913359135709467, 
           0.674240884454079}, {1.8897344594067802`, 0.6502482858815546}, {
           1.8652847527956915`, 0.6270970016126262}, {1.8400399584939273`, 
           0.6048153841369884}, {1.8140309928326062`, 0.5834307208967773}, {
           1.7872897079941947`, 0.5629692008686858}, {1.7598488530043626`, 
           0.5434558824913305}, {1.731742033625506, 0.5249146629771406}, {
           1.3317420336255066`, 0.2709783939730901}, {1.3030036712010609`, 
           0.2534319800423108}, {1.2736689605010012`, 0.23690186011495262`}, {
           1.243773826620159, 0.2214082779947475}, {1.2133548809821344`, 
           0.20697020807734035`}, {1.1824493765026929`, 
           0.19360533211307274`}, {1.1510951619675467`, 
           0.18133001755282352`}, {1.1193306356803996`, 
           0.17015929750341852`}, {1., 0.13052619222005157`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{2., 0.7653668647301796}, {1.8806693643196, 
           0.7257337594468127}, {1.848904838032453, 0.7145630393974075}, {
           1.817550623497307, 0.7022877248371584}, {1.7866451190178654`, 
           0.6889228488728908}, {1.756226173379841, 0.6744847789554833}, {
           1.7263310394989984`, 0.6589911968352784}, {1.6969963287989391`, 
           0.64246107690792}, {1.6682579663744934`, 0.6249146629771409}, {
           1.268257966374494, 0.37097839397309}, {1.2401511469956374`, 
           0.3524371744589003}, {1.2127102920058053`, 0.3329238560815448}, {
           1.1859690071673938`, 0.3124623360534535}, {1.1599600415060725`, 
           0.29107767281324226`}, {1.134715247204308, 0.26879605533760453`}, {
           1.1102655405932198`, 0.245644771068676}, {1.0866408642905332`, 
           0.22165217249615132`}, {1., 0.13052619222005157`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{1., 0.13052619222005157`}, {0., 0.}}]}, 
         {GrayLevel[0], 
          LineBox[{{-1., 0.13052619222005157`}, {-1.1193306356804005`, 
           0.17015929750341863`}, {-1.1510951619675476`, 
           0.18133001755282385`}, {-1.1824493765026935`, 
           0.19360533211307296`}, {-1.213354880982135, 
           0.20697020807734046`}, {-1.2437738266201595`, 
           0.22140827799474794`}, {-1.273668960501002, 
           0.23690186011495296`}, {-1.3030036712010615`, 
           0.25343198004231127`}, {-1.3317420336255072`, 
           0.27097839397309054`}, {-1.7317420336255065`, 
           0.5249146629771411}, {-1.759848853004363, 
           0.5434558824913309}, {-1.7872897079941952`, 
           0.5629692008686864}, {-1.8140309928326066`, 
           0.5834307208967777}, {-1.840039958493928, 
           0.6048153841369888}, {-1.8652847527956924`, 
           0.6270970016126267}, {-1.8897344594067806`, 
           0.6502482858815551}, {-1.9133591357094673`, 
           0.6742408844540797}, {-2., 0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.13052619222005157`}, {-1.0866408642905334`, 
           0.221652172496152}, {-1.1102655405932202`, 
           0.24564477106867655`}, {-1.134715247204309, 
           0.2687960553376051}, {-1.1599600415060731`, 
           0.2910776728132428}, {-1.1859690071673943`, 
           0.3124623360534539}, {-1.2127102920058057`, 
           0.3329238560815453}, {-1.2401511469956379`, 
           0.3524371744589007}, {-1.2682579663744944`, 
           0.37097839397309046`}, {-1.6682579663744939`, 
           0.6249146629771413}, {-1.6969963287989396`, 
           0.6424610769079204}, {-1.7263310394989988`, 
           0.6589911968352786}, {-1.7562261733798414`, 
           0.6744847789554838}, {-1.7866451190178663`, 
           0.6889228488728911}, {-1.8175506234973078`, 
           0.7022877248371586}, {-1.8489048380324535`, 
           0.7145630393974078}, {-1.8806693643196006`, 
           0.725733759446813}, {-2., 0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.13052619222005157`}, {0., 0.}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-2., 0.7653668647301796}, {-3., 1.826284287026162}}]}}, {
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{3., 1.826284287026162}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["1", {3., 1.826284287026162}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-3., 1.826284287026162}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["6", {-3., 1.826284287026162}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{2., 0.7653668647301796}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["2", {2., 0.7653668647301796}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{1., 0.13052619222005157`}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["3", {1., 0.13052619222005157`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-1., 0.13052619222005157`}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["4", {-1., 0.13052619222005157`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-2., 0.7653668647301796}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["5", {-2., 0.7653668647301796}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{0., 0.}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
       Annotation[#, 
        VertexCoordinateRules -> {{3., 1.826284287026162}, {-3., 
         1.826284287026162}, {2., 0.7653668647301796}, {1., 
         0.13052619222005157`}, {-1., 0.13052619222005157`}, {-2., 
         0.7653668647301796}, {0., 0.}}]& ],
      AspectRatio->Automatic,
      FrameTicks->None,
      ImageSize->450,
      PlotRange->All,
      PlotRangePadding->Scaled[0.1]], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Kappa]", "3"]], 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", "\[CapitalMu]", " ", 
       SuperscriptBox["\[CapitalNu]", "3"], " ", 
       RowBox[{
        SubscriptBox["n", "1"], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
       RowBox[{
        SubscriptBox["n", "3"], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
       RowBox[{
        SubscriptBox["n", "5"], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
        SuperscriptBox["\[Gamma]", 
         SubscriptBox["\[Sigma]", "3"]], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["\[Eta]", "\[Dash]"], "6"]}], " ", 
       RowBox[{
        SubscriptBox["\[Eta]", "3"], "\[CenterDot]", 
        SuperscriptBox["\[Gamma]", 
         SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["\[Eta]", "\[Dash]"], "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Eta]", "5"], "\[CenterDot]", 
        SuperscriptBox["\[Gamma]", 
         SubscriptBox["\[Sigma]", "2"]], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["d", 
          SubscriptBox["x", "2"]], 
         SubscriptBox["\[Sigma]", "1"]], "[", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "2"], ",", 
          SubscriptBox["x", "3"]}], "]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["d", 
          SubscriptBox["x", "4"]], 
         SubscriptBox["\[Sigma]", "2"]], "[", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "4"], ",", 
          SubscriptBox["x", "5"]}], "]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["d", 
          SubscriptBox["x", "6"]], 
         SubscriptBox["\[Sigma]", "3"]], "[", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "6"], ",", 
          SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
       RowBox[{"mod", "[", 
        SubscriptBox[
         OverscriptBox["x", "."], "1"], "]"}], " ", 
       RowBox[{"mod", "[", 
        SubscriptBox[
         OverscriptBox["x", "."], "2"], "]"}], " ", 
       RowBox[{"mod", "[", 
        SubscriptBox[
         OverscriptBox["x", "."], "3"], "]"}], " ", 
       RowBox[{"mod", "[", 
        SubscriptBox[
         OverscriptBox["x", "."], "4"], "]"}], " ", 
       RowBox[{"mod", "[", 
        SubscriptBox[
         OverscriptBox["x", "."], "5"], "]"}], " ", 
       RowBox[{"mod", "[", 
        SubscriptBox[
         OverscriptBox["x", "."], "6"], "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      TagBox[{{
         {GrayLevel[0], 
          LineBox[{{3., 1.826284287026162}, {2.9243290941164832`, 
           1.6912784731219959`}, {2.9034359699774366`, 1.655485848843118}, {
           2.88130326227847, 1.6204461879005425`}, {2.8579580760976286`, 
           1.5862024020228045`}, {2.833429001388839, 1.5527964282607785`}, {
           2.8077460779688925`, 1.5202691776289816`}, {2.780940758728831, 
           1.488660485003425}, {2.7530458711147987`, 1.4580090603373672`}, {
           2.3530458711147997`, 1.0336420914189743`}, {2.3240955769255294`, 
           1.0039854723363266`}, {2.2941253304756994`, 0.9753599781607671}, {
           2.263171835176392, 0.9478006654368569}, {2.231272998585835, 
           0.9213412849976348}, {2.198467885985471, 0.8960142406312668}, {
           2.164796672538203, 0.8718505493973708}, {2.1303005940874162`, 
           0.8488798036416123}, {2., 0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{3., 1.826284287026162}, {2.8696994059125833`, 
           1.7427713481147291`}, {2.8352033274617963`, 1.7198006023589705`}, {
           2.8015321140145284`, 1.6956369111250744`}, {2.768727001414164, 
           1.6703098667587066`}, {2.7368281648236077`, 1.6438504863194843`}, {
           2.7058746695243, 1.616291173595574}, {2.67590442307447, 
           1.5876656794200146`}, {2.6469541288852003`, 1.5580090603373669`}, {
           2.2469541288852013`, 1.1336420914189744`}, {2.219059241271169, 
           1.1029906667529161`}, {2.1922539220311075`, 1.0713819741273594`}, {
           2.166570998611161, 1.038854723495563}, {2.142041923902372, 
           1.005448749733537}, {2.11869673772153, 0.9712049638557987}, {
           2.096564030022564, 0.9361653029132233}, {2.0756709058835168`, 
           0.9003726786343454}, {2., 0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{2., 0.7653668647301796}, {1., 0.13052619222005157`}}]}, 
         {GrayLevel[0], 
          LineBox[{{1., 0.13052619222005157`}, {-3., 1.826284287026162}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{1., 0.13052619222005157`}, {0., 0.}}]}, 
         {GrayLevel[0], 
          LineBox[{{-1., 0.13052619222005157`}, {-1.1193306356804005`, 
           0.17015929750341863`}, {-1.1510951619675476`, 
           0.18133001755282385`}, {-1.1824493765026935`, 
           0.19360533211307296`}, {-1.213354880982135, 
           0.20697020807734046`}, {-1.2437738266201595`, 
           0.22140827799474794`}, {-1.273668960501002, 
           0.23690186011495296`}, {-1.3030036712010615`, 
           0.25343198004231127`}, {-1.3317420336255072`, 
           0.27097839397309054`}, {-1.7317420336255065`, 
           0.5249146629771411}, {-1.759848853004363, 
           0.5434558824913309}, {-1.7872897079941952`, 
           0.5629692008686864}, {-1.8140309928326066`, 
           0.5834307208967777}, {-1.840039958493928, 
           0.6048153841369888}, {-1.8652847527956924`, 
           0.6270970016126267}, {-1.8897344594067806`, 
           0.6502482858815551}, {-1.9133591357094673`, 
           0.6742408844540797}, {-2., 0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.13052619222005157`}, {-1.0866408642905334`, 
           0.221652172496152}, {-1.1102655405932202`, 
           0.24564477106867655`}, {-1.134715247204309, 
           0.2687960553376051}, {-1.1599600415060731`, 
           0.2910776728132428}, {-1.1859690071673943`, 
           0.3124623360534539}, {-1.2127102920058057`, 
           0.3329238560815453}, {-1.2401511469956379`, 
           0.3524371744589007}, {-1.2682579663744944`, 
           0.37097839397309046`}, {-1.6682579663744939`, 
           0.6249146629771413}, {-1.6969963287989396`, 
           0.6424610769079204}, {-1.7263310394989988`, 
           0.6589911968352786}, {-1.7562261733798414`, 
           0.6744847789554838}, {-1.7866451190178663`, 
           0.6889228488728911}, {-1.8175506234973078`, 
           0.7022877248371586}, {-1.8489048380324535`, 
           0.7145630393974078}, {-1.8806693643196006`, 
           0.725733759446813}, {-2., 0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.13052619222005157`}, {0., 0.}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-2., 0.7653668647301796}, {-3., 1.826284287026162}}]}}, {
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{3., 1.826284287026162}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["1", {3., 1.826284287026162}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{2., 0.7653668647301796}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["2", {2., 0.7653668647301796}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{1., 0.13052619222005157`}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["3", {1., 0.13052619222005157`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-3., 1.826284287026162}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["6", {-3., 1.826284287026162}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-1., 0.13052619222005157`}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["4", {-1., 0.13052619222005157`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-2., 0.7653668647301796}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["5", {-2., 0.7653668647301796}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{0., 0.}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
       Annotation[#, 
        VertexCoordinateRules -> {{3., 1.826284287026162}, {2., 
         0.7653668647301796}, {1., 0.13052619222005157`}, {-3., 
         1.826284287026162}, {-1., 0.13052619222005157`}, {-2., 
         0.7653668647301796}, {0., 0.}}]& ],
      AspectRatio->Automatic,
      FrameTicks->None,
      ImageSize->450,
      PlotRange->All,
      PlotRangePadding->Scaled[0.1]], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["\[Kappa]", "3"]], 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[CapitalMu]", "2"], " ", 
        SuperscriptBox["\[CapitalNu]", "2"], " ", 
        RowBox[{
         SubscriptBox["n", "1"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
        RowBox[{
         SubscriptBox["n", "3"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
        RowBox[{
         SubscriptBox["n", "5"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "2"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "3"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "3"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "6"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "5"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "2"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "2"]], 
          SubscriptBox["\[Sigma]", "1"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "2"], ",", 
           SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "4"]], 
          SubscriptBox["\[Sigma]", "2"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "4"], ",", 
           SubscriptBox["x", "5"]}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "6"]], 
          SubscriptBox["\[Sigma]", "3"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "6"], ",", 
           SubscriptBox["x", "3"]}], "]"}], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "1"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "2"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "3"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "4"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "5"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "6"], "]"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      TagBox[{{
         {GrayLevel[0], 
          LineBox[{{3., 1.826284287026162}, {-1., 0.13052619222005157`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{3., 1.826284287026162}, {2., 0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.13052619222005157`}, {-2., 
           0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.13052619222005157`}, {0., 0.}}]}, 
         {GrayLevel[0], 
          LineBox[{{2., 0.7653668647301796}, {1.913359135709467, 
           0.674240884454079}, {1.8897344594067802`, 0.6502482858815546}, {
           1.8652847527956915`, 0.6270970016126262}, {1.8400399584939273`, 
           0.6048153841369884}, {1.8140309928326062`, 0.5834307208967773}, {
           1.7872897079941947`, 0.5629692008686858}, {1.7598488530043626`, 
           0.5434558824913305}, {1.731742033625506, 0.5249146629771406}, {
           1.3317420336255066`, 0.2709783939730901}, {1.3030036712010609`, 
           0.2534319800423108}, {1.2736689605010012`, 0.23690186011495262`}, {
           1.243773826620159, 0.2214082779947475}, {1.2133548809821344`, 
           0.20697020807734035`}, {1.1824493765026929`, 
           0.19360533211307274`}, {1.1510951619675467`, 
           0.18133001755282352`}, {1.1193306356803996`, 
           0.17015929750341852`}, {1., 0.13052619222005157`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{2., 0.7653668647301796}, {1.8806693643196, 
           0.7257337594468127}, {1.848904838032453, 0.7145630393974075}, {
           1.817550623497307, 0.7022877248371584}, {1.7866451190178654`, 
           0.6889228488728908}, {1.756226173379841, 0.6744847789554833}, {
           1.7263310394989984`, 0.6589911968352784}, {1.6969963287989391`, 
           0.64246107690792}, {1.6682579663744934`, 0.6249146629771409}, {
           1.268257966374494, 0.37097839397309}, {1.2401511469956374`, 
           0.3524371744589003}, {1.2127102920058053`, 0.3329238560815448}, {
           1.1859690071673938`, 0.3124623360534535}, {1.1599600415060725`, 
           0.29107767281324226`}, {1.134715247204308, 0.26879605533760453`}, {
           1.1102655405932198`, 0.245644771068676}, {1.0866408642905332`, 
           0.22165217249615132`}, {1., 0.13052619222005157`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{1., 0.13052619222005157`}, {0., 0.}}]}, 
         {GrayLevel[0], 
          LineBox[{{-2., 0.7653668647301796}, {-2.130300594087417, 
           0.8488798036416128}, {-2.1647966725382037`, 
           0.8718505493973714}, {-2.1984678859854716`, 
           0.8960142406312673}, {-2.231272998585836, 
           0.9213412849976353}, {-2.2631718351763923`, 
           0.9478006654368576}, {-2.2941253304757003`, 
           0.9753599781607677}, {-2.3240955769255303`, 
           1.0039854723363273`}, {-2.3530458711148, 
           1.033642091418975}, {-2.753045871114799, 
           1.4580090603373677`}, {-2.780940758728832, 
           1.488660485003426}, {-2.8077460779688934`, 
           1.5202691776289827`}, {-2.83342900138884, 
           1.552796428260779}, {-2.8579580760976286`, 
           1.5862024020228054`}, {-2.8813032622784704`, 
           1.6204461879005436`}, {-2.903435969977437, 
           1.655485848843119}, {-2.924329094116484, 
           1.6912784731219965`}, {-3., 1.826284287026162}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-2., 0.7653668647301796}, {-2.075670905883517, 
           0.9003726786343462}, {-2.096564030022564, 
           0.9361653029132241}, {-2.118696737721531, 
           0.9712049638557995}, {-2.1420419239023722`, 
           1.0054487497335376`}, {-2.1665709986111614`, 
           1.0388547234955636`}, {-2.192253922031108, 
           1.0713819741273602`}, {-2.2190592412711694`, 
           1.1029906667529168`}, {-2.2469541288852017`, 
           1.133642091418975}, {-2.6469541288852008`, 
           1.5580090603373675`}, {-2.6759044230744706`, 
           1.5876656794200152`}, {-2.7058746695243006`, 
           1.6162911735955747`}, {-2.736828164823608, 
           1.643850486319485}, {-2.7687270014141654`, 
           1.670309866758707}, {-2.8015321140145293`, 
           1.695636911125075}, {-2.835203327461797, 
           1.7198006023589711`}, {-2.8696994059125838`, 
           1.7427713481147293`}, {-3., 1.826284287026162}}]}}, {
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{3., 1.826284287026162}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["1", {3., 1.826284287026162}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-1., 0.13052619222005157`}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["4", {-1., 0.13052619222005157`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{2., 0.7653668647301796}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["2", {2., 0.7653668647301796}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{1., 0.13052619222005157`}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["3", {1., 0.13052619222005157`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-2., 0.7653668647301796}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["5", {-2., 0.7653668647301796}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-3., 1.826284287026162}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["6", {-3., 1.826284287026162}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{0., 0.}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
       Annotation[#, 
        VertexCoordinateRules -> {{3., 1.826284287026162}, {-1., 
         0.13052619222005157`}, {2., 0.7653668647301796}, {1., 
         0.13052619222005157`}, {-2., 0.7653668647301796}, {-3., 
         1.826284287026162}, {0., 0.}}]& ],
      AspectRatio->Automatic,
      FrameTicks->None,
      ImageSize->450,
      PlotRange->All,
      PlotRangePadding->Scaled[0.1]], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["\[Kappa]", "3"]], 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[CapitalMu]", "2"], " ", 
        SuperscriptBox["\[CapitalNu]", "2"], " ", 
        RowBox[{
         SubscriptBox["n", "1"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
        RowBox[{
         SubscriptBox["n", "3"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
        RowBox[{
         SubscriptBox["n", "5"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "3"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "2"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "2"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "5"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "3"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "6"]}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "2"]], 
          SubscriptBox["\[Sigma]", "2"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "2"], ",", 
           SubscriptBox["x", "3"]}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "4"]], 
          SubscriptBox["\[Sigma]", "1"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "4"], ",", 
           SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "6"]], 
          SubscriptBox["\[Sigma]", "3"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "6"], ",", 
           SubscriptBox["x", "5"]}], "]"}], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "1"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "2"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "3"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "4"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "5"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "6"], "]"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      TagBox[{{
         {GrayLevel[0], 
          LineBox[{{3., 1.826284287026162}, {2.9243290941164832`, 
           1.6912784731219959`}, {2.9034359699774366`, 1.655485848843118}, {
           2.88130326227847, 1.6204461879005425`}, {2.8579580760976286`, 
           1.5862024020228045`}, {2.833429001388839, 1.5527964282607785`}, {
           2.8077460779688925`, 1.5202691776289816`}, {2.780940758728831, 
           1.488660485003425}, {2.7530458711147987`, 1.4580090603373672`}, {
           2.3530458711147997`, 1.0336420914189743`}, {2.3240955769255294`, 
           1.0039854723363266`}, {2.2941253304756994`, 0.9753599781607671}, {
           2.263171835176392, 0.9478006654368569}, {2.231272998585835, 
           0.9213412849976348}, {2.198467885985471, 0.8960142406312668}, {
           2.164796672538203, 0.8718505493973708}, {2.1303005940874162`, 
           0.8488798036416123}, {2., 0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{3., 1.826284287026162}, {2.8696994059125833`, 
           1.7427713481147291`}, {2.8352033274617963`, 1.7198006023589705`}, {
           2.8015321140145284`, 1.6956369111250744`}, {2.768727001414164, 
           1.6703098667587066`}, {2.7368281648236077`, 1.6438504863194843`}, {
           2.7058746695243, 1.616291173595574}, {2.67590442307447, 
           1.5876656794200146`}, {2.6469541288852003`, 1.5580090603373669`}, {
           2.2469541288852013`, 1.1336420914189744`}, {2.219059241271169, 
           1.1029906667529161`}, {2.1922539220311075`, 1.0713819741273594`}, {
           2.166570998611161, 1.038854723495563}, {2.142041923902372, 
           1.005448749733537}, {2.11869673772153, 0.9712049638557987}, {
           2.096564030022564, 0.9361653029132233}, {2.0756709058835168`, 
           0.9003726786343454}, {2., 0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{2., 0.7653668647301796}, {1., 0.13052619222005157`}}]}, 
         {GrayLevel[0], 
          LineBox[{{1., 0.13052619222005157`}, {-1., 0.13052619222005157`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{1., 0.13052619222005157`}, {0., 0.}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.13052619222005157`}, {-2., 
           0.7653668647301796}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.13052619222005157`}, {0., 0.}}]}, 
         {GrayLevel[0], 
          LineBox[{{-2., 0.7653668647301796}, {-2.130300594087417, 
           0.8488798036416128}, {-2.1647966725382037`, 
           0.8718505493973714}, {-2.1984678859854716`, 
           0.8960142406312673}, {-2.231272998585836, 
           0.9213412849976353}, {-2.2631718351763923`, 
           0.9478006654368576}, {-2.2941253304757003`, 
           0.9753599781607677}, {-2.3240955769255303`, 
           1.0039854723363273`}, {-2.3530458711148, 
           1.033642091418975}, {-2.753045871114799, 
           1.4580090603373677`}, {-2.780940758728832, 
           1.488660485003426}, {-2.8077460779688934`, 
           1.5202691776289827`}, {-2.83342900138884, 
           1.552796428260779}, {-2.8579580760976286`, 
           1.5862024020228054`}, {-2.8813032622784704`, 
           1.6204461879005436`}, {-2.903435969977437, 
           1.655485848843119}, {-2.924329094116484, 
           1.6912784731219965`}, {-3., 1.826284287026162}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-2., 0.7653668647301796}, {-2.075670905883517, 
           0.9003726786343462}, {-2.096564030022564, 
           0.9361653029132241}, {-2.118696737721531, 
           0.9712049638557995}, {-2.1420419239023722`, 
           1.0054487497335376`}, {-2.1665709986111614`, 
           1.0388547234955636`}, {-2.192253922031108, 
           1.0713819741273602`}, {-2.2190592412711694`, 
           1.1029906667529168`}, {-2.2469541288852017`, 
           1.133642091418975}, {-2.6469541288852008`, 
           1.5580090603373675`}, {-2.6759044230744706`, 
           1.5876656794200152`}, {-2.7058746695243006`, 
           1.6162911735955747`}, {-2.736828164823608, 
           1.643850486319485}, {-2.7687270014141654`, 
           1.670309866758707}, {-2.8015321140145293`, 
           1.695636911125075}, {-2.835203327461797, 
           1.7198006023589711`}, {-2.8696994059125838`, 
           1.7427713481147293`}, {-3., 1.826284287026162}}]}}, {
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{3., 1.826284287026162}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["1", {3., 1.826284287026162}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{2., 0.7653668647301796}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["2", {2., 0.7653668647301796}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{1., 0.13052619222005157`}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["3", {1., 0.13052619222005157`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-1., 0.13052619222005157`}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["4", {-1., 0.13052619222005157`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-2., 0.7653668647301796}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["5", {-2., 0.7653668647301796}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-3., 1.826284287026162}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["6", {-3., 1.826284287026162}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{0., 0.}, 0.15000000000000002`], 
          {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
       Annotation[#, 
        VertexCoordinateRules -> {{3., 1.826284287026162}, {2., 
         0.7653668647301796}, {1., 0.13052619222005157`}, {-1., 
         0.13052619222005157`}, {-2., 0.7653668647301796}, {-3., 
         1.826284287026162}, {0., 0.}}]& ],
      AspectRatio->Automatic,
      FrameTicks->None,
      ImageSize->450,
      PlotRange->All,
      PlotRangePadding->Scaled[0.1]], ",", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Kappa]", "3"]], 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
       RowBox[{
        SubscriptBox["n", "1"], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
       RowBox[{
        SubscriptBox["n", "3"], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
       RowBox[{
        SubscriptBox["n", "5"], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
       RowBox[{
        SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
        SuperscriptBox["\[Gamma]", 
         SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["\[Eta]", "\[Dash]"], "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Eta]", "3"], "\[CenterDot]", 
        SuperscriptBox["\[Gamma]", 
         SubscriptBox["\[Sigma]", "2"]], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Eta]", "5"], "\[CenterDot]", 
        SuperscriptBox["\[Gamma]", 
         SubscriptBox["\[Sigma]", "3"]], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["\[Eta]", "\[Dash]"], "6"]}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["d", 
          SubscriptBox["x", "2"]], 
         SubscriptBox["\[Sigma]", "1"]], "[", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "2"], ",", 
          SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["d", 
          SubscriptBox["x", "4"]], 
         SubscriptBox["\[Sigma]", "2"]], "[", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "4"], ",", 
          SubscriptBox["x", "3"]}], "]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["d", 
          SubscriptBox["x", "6"]], 
         SubscriptBox["\[Sigma]", "3"]], "[", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "6"], ",", 
          SubscriptBox["x", "5"]}], "]"}], "]"}], " ", 
       RowBox[{"mod", "[", 
        SubscriptBox[
         OverscriptBox["x", "."], "1"], "]"}], " ", 
       RowBox[{"mod", "[", 
        SubscriptBox[
         OverscriptBox["x", "."], "2"], "]"}], " ", 
       RowBox[{"mod", "[", 
        SubscriptBox[
         OverscriptBox["x", "."], "3"], "]"}], " ", 
       RowBox[{"mod", "[", 
        SubscriptBox[
         OverscriptBox["x", "."], "4"], "]"}], " ", 
       RowBox[{"mod", "[", 
        SubscriptBox[
         OverscriptBox["x", "."], "5"], "]"}], " ", 
       RowBox[{"mod", "[", 
        SubscriptBox[
         OverscriptBox["x", "."], "6"], "]"}]}]}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.705678175373466*^9, 3.705678224427169*^9, 
  3.705823114468848*^9, 3.7059104344838467`*^9, 3.705914504410054*^9, 
  3.7094402638715277`*^9, 3.709809349371767*^9, 3.709809896102357*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder", " ", "Diagrams", " ", "1", " ", 
  RowBox[{"(", 
   SubscriptBox["L", "1"], ")"}]}]], "Subsection",
 CellChangeTimes->{{3.7056782619064627`*^9, 3.705678282699808*^9}, 
   3.705763040381587*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OutFermionic", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7056782318545094`*^9, 3.705678250836844*^9}, {
  3.705678380068272*^9, 3.705678383146295*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    TagBox[{{
       {GrayLevel[0], 
        LineBox[{{3., 1.826284287026162}, {-3., 1.826284287026162}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{3., 1.826284287026162}, {2., 0.7653668647301796}}]}, 
       {GrayLevel[0], 
        LineBox[{{2., 0.7653668647301796}, {-2., 0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{2., 0.7653668647301796}, {1., 0.13052619222005157`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-2., 0.7653668647301796}, {-3., 1.826284287026162}}]}, 
       {GrayLevel[0], 
        LineBox[{{1., 0.13052619222005157`}, {-1., 0.13052619222005157`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{1., 0.13052619222005157`}, {0., 0.}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.13052619222005157`}, {-2., 0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.13052619222005157`}, {0., 0.}}]}}, {
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{3., 1.826284287026162}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["1", {3., 1.826284287026162}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-3., 1.826284287026162}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["6", {-3., 1.826284287026162}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{2., 0.7653668647301796}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["2", {2., 0.7653668647301796}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-2., 0.7653668647301796}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["5", {-2., 0.7653668647301796}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{1., 0.13052619222005157`}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["3", {1., 0.13052619222005157`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-1., 0.13052619222005157`}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["4", {-1., 0.13052619222005157`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{0., 0.}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
     Annotation[#, 
      VertexCoordinateRules -> {{3., 1.826284287026162}, {-3., 
       1.826284287026162}, {2., 0.7653668647301796}, {-2., 
       0.7653668647301796}, {1., 0.13052619222005157`}, {-1., 
       0.13052619222005157`}, {0., 0.}}]& ],
    AspectRatio->Automatic,
    FrameTicks->None,
    ImageSize->450,
    PlotRange->All,
    PlotRangePadding->Scaled[0.1]], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Kappa]", "3"]], 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["\[CapitalMu]", "2"], " ", 
      SuperscriptBox["\[CapitalNu]", "2"], " ", 
      RowBox[{
       SubscriptBox["n", "1"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
      RowBox[{
       SubscriptBox["n", "3"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
      RowBox[{
       SubscriptBox["n", "5"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "3"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "6"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "3"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "2"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "5"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "2"]}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "2"]], 
        SubscriptBox["\[Sigma]", "1"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "2"], ",", 
         SubscriptBox["x", "5"]}], "]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "4"]], 
        SubscriptBox["\[Sigma]", "2"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "4"], ",", 
         SubscriptBox["x", "3"]}], "]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "6"]], 
        SubscriptBox["\[Sigma]", "3"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "6"], ",", 
         SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "1"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "2"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "3"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "4"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "5"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "6"], "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.705678237182653*^9, 3.7056782512141953`*^9}, 
   3.705910434819345*^9, 3.7059145046654873`*^9, 3.709440281293429*^9, 
   3.7098093495256433`*^9, 3.709809906659482*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"We", " ", "express", " ", "positions", " ", "x"}], ",", " ", 
   RowBox[{"velocities", " ", "xp"}], ",", " ", 
   RowBox[{"propagators", " ", "\[CapitalDelta]"}], ",", " ", 
   RowBox[{"spinors", " ", "\[Eta]", " ", "and", " ", "bilinears", " ", 
    RowBox[{"\[Eta]", "\[CenterDot]", "\[Gamma]", "\[CenterDot]", "\[Eta]b"}],
     " ", "in", " ", "terms", " ", "of", " ", "the", " ", "parameters", " ", 
    RowBox[{"\[Tau]", ".", " ", "The"}], " ", "value", " ", "of", " ", "the", 
    " ", "product", " ", 
    RowBox[{"nb", "\[CenterDot]", "n"}], " ", "depends", " ", "on", " ", 
    "the", " ", "position", " ", "of", " ", "the", " ", "cusp", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"it", " ", "can", " ", "be", " ", "1", " ", "or", " ", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}], ")"}], "."}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.705755778443803*^9, 3.7057558878602324`*^9}, {
   3.705755917977536*^9, 3.7057560673051977`*^9}, {3.705756432978301*^9, 
   3.705756434122013*^9}, 3.70575685861101*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"OutFermionic", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Eta]", "[", 
           RowBox[{"x", "[", 
            RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}], "\[CenterDot]", 
          
          RowBox[{"\[Gamma]", "[", "\[Mu]_", "]"}], "\[CenterDot]", 
          RowBox[{"\[Eta]b", "[", 
           RowBox[{"x", "[", 
            RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}]}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"\[Eta]", "[", 
              RowBox[{"x", "[", 
               RowBox[{"\[Tau]", "[", "b", "]"}], "]"}], "]"}], 
             "\[CenterDot]", 
             RowBox[{"\[Eta]b", "[", 
              RowBox[{"x", "[", 
               RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "]"}]}]]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"xp", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Mu]"}], "]"}], "+", 
            RowBox[{"xp", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Mu]"}], "]"}]}], 
           ")"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", "\[Xi]_", ",", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", 
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}]}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", " ", 
          FractionBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", 
             RowBox[{
              FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]]}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Xi]"}], "]"}], "-", 
            RowBox[{"x", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Xi]"}], "]"}]}], 
           ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "-", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "b", "]"}], "]"}]}], ")"}], "2"], 
            ")"}], 
           RowBox[{
            FractionBox["3", "2"], "-", "\[Epsilon]"}]]]}]}]}], "//.", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "+", 
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "-", 
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}]}], "\[RuleDelayed]", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
          RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}]}]}]}], "//.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "-", 
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], ")"}], "2"], 
      "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}], "2"]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Eta]", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"\[Eta]b", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}]}], "\[RuleDelayed]", 
     
     RowBox[{"2", "I"}]}]}], "/.", 
   RowBox[{
    RowBox[{"mod", "[", "a_", "]"}], "\[RuleDelayed]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.705746558978245*^9, 3.7057465886675167`*^9}, {
  3.709440276398403*^9, 3.70944027813411*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{"8", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{
    SubscriptBox["n", "1"], "\[CenterDot]", 
    SubscriptBox[
     OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
   RowBox[{
    SubscriptBox["n", "3"], "\[CenterDot]", 
    SubscriptBox[
     OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
   RowBox[{
    SubscriptBox["n", "5"], "\[CenterDot]", 
    SubscriptBox[
     OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], "+", 
     RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Tau]", "[", "3", "]"}]}], "+", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", "\[Epsilon]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
     RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", "\[Epsilon]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
     RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", "\[Epsilon]"}]]}]}]], "Output",
 CellChangeTimes->{{3.705746554030348*^9, 3.705746562862795*^9}, 
   3.705746594542748*^9, 3.70591043490294*^9, 3.705914504758642*^9, 
   3.7094402831354103`*^9, 3.7098093496099987`*^9, 3.709809909177503*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder1", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "4"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "3"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{
  3.70569095571373*^9, {3.705746603219471*^9, 3.705746604888873*^9}, {
   3.705756484956189*^9, 3.705756485199912*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "substitute", " ", "the", " ", "value", " ", "of", " ", 
    RowBox[{"nb", "\[CenterDot]", "n"}], " ", "for", " ", "the", " ", 
    "current", " ", 
    RowBox[{"case", ".", " ", "We"}], " ", "perform", " ", "the", " ", 
    "change", " ", "of", " ", "variable", " ", "\[Tau]"}], "\[Rule]", 
   RowBox[{
   "L\[Tau]", " ", "and", " ", "we", " ", "flip", " ", "the", " ", "edge", 
    " ", "with", " ", "negative", " ", 
    RowBox[{"\[Tau]", ".", " ", "Notice"}], " ", "that", " ", "we", " ", 
    "have", " ", "introduced", " ", "the", " ", "scale", " ", "\[Mu]", " ", 
    "to", " ", "keep", " ", "the", " ", "action", " ", "dimensionless", " ", 
    "in", " ", "the", " ", "DRED", " ", 
    RowBox[{"scheme", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7057565104898357`*^9, 3.705756639708518*^9}, {
  3.705756672702322*^9, 3.705756686372343*^9}, {3.7057567389442577`*^9, 
  3.7057567482673893`*^9}, {3.705756805282631*^9, 3.70575685561077*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ladder1", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder11", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Mu]", 
         RowBox[{"6", "\[Epsilon]"}]], 
        SuperscriptBox["L", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"%", "/.", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
              RowBox[{"L", " ", 
               RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "5", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "5", "]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
           RowBox[{"-", 
            RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], ")"}]}], "//", 
       "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705678402666999*^9, 3.705678426298127*^9}, {
  3.705678472498351*^9, 3.705678490254848*^9}, {3.705688272563056*^9, 
  3.7056883202093153`*^9}, {3.705689350597599*^9, 3.705689356481669*^9}, {
  3.705689389262333*^9, 3.705689394285968*^9}, {3.7057466197602243`*^9, 
  3.70574662566719*^9}, {3.705746804454563*^9, 3.705746804573461*^9}, {
  3.705746843239757*^9, 3.705746847463619*^9}, {3.70574714619383*^9, 
  3.7057471465538588`*^9}, {3.709440291173609*^9, 3.709440293876224*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705746810914864*^9, 3.705746852980852*^9, 
  3.705747156245617*^9, 3.705910439802576*^9, 3.705914509573387*^9, 
  3.7094403408443317`*^9, 3.709809354272551*^9, 3.709809920126895*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "perform", " ", "4", " ", "integrals", " ", "and", " ", "then", 
   " ", "we", " ", "split", " ", "the", " ", "result", " ", "in", " ", 
   "order", " ", "to", " ", "integrate", " ", "the", " ", "remaining", " ", 
   "two", " ", "variables", " ", "in", " ", "the", " ", "most", " ", 
   "efficient", " ", 
   RowBox[{"way", ".", " ", "This"}], " ", "split", " ", "the", " ", "result",
    " ", "in", " ", "4", " ", 
   RowBox[{"parts", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.705756902145899*^9, 3.705756945906105*^9}, {
   3.7057570143500433`*^9, 3.705757033946816*^9}, 3.70575773179351*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder11", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "5", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]", ">", "0"}], ",", 
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "5", "]"}], "<", "1"}], ",", 
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Epsilon]", ">", "0"}], ",", 
        RowBox[{"0", "<", 
         RowBox[{"\[Tau]", "[", "5", "]"}], "<", "1"}], ",", 
        RowBox[{"0", "<", 
         RowBox[{"\[Tau]", "[", "2", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ladder11list", "=", 
   RowBox[{"List", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"%", "//", "Expand"}], "//", "PowerExpand"}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.705727493164699*^9, 3.705727525162319*^9}, {
   3.705727560021969*^9, 3.705727617649053*^9}, {3.7057278704824*^9, 
   3.7057279032134743`*^9}, {3.705728901670192*^9, 3.705728934689629*^9}, {
   3.705746813866413*^9, 3.705746815517558*^9}, 3.705746851001401*^9, {
   3.705746904206809*^9, 3.705746905822095*^9}, {3.7057472437578907`*^9, 
   3.7057472455704603`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    SuperscriptBox["\[Kappa]", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
       RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"]}]], 
  RowBox[{"2", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["4", "\[Epsilon]"], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], 
      RowBox[{"4", " ", "\[Epsilon]"}]], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
          RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}]}], ")"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
          RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}]}], ")"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.7057275588692627`*^9, 3.7057276321643476`*^9, 3.705727979628147*^9, {
   3.705728932351511*^9, 3.705728944014699*^9}, 3.705729522244987*^9, 
   3.705746838693166*^9, 3.705746875612465*^9, 3.7057469355318937`*^9, 
   3.705747264004367*^9, 3.70591045777177*^9, 3.705914527916421*^9, 
   3.70944035781177*^9, 3.709809371459715*^9, 3.709809937349299*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder11p1", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ladder11list", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"Ladder11list", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "+", 
     RowBox[{"Ladder11list", "[", 
      RowBox[{"[", "7", "]"}], "]"}], "+", 
     RowBox[{"Ladder11list", "[", 
      RowBox[{"[", "8", "]"}], "]"}], "+", 
     RowBox[{"Ladder11list", "[", 
      RowBox[{"[", "9", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.705692217562265*^9, 3.705692271585279*^9}, {
   3.705729076380747*^9, 3.7057290870921583`*^9}, 3.705729164922295*^9, {
   3.705746908898925*^9, 3.705746933162569*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]], 
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"24", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["4", 
       RowBox[{"1", "+", "\[Epsilon]"}]], " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["4", "\[Epsilon]"]}], "-", 
        SuperscriptBox["64", "\[Epsilon]"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SuperscriptBox["64", "\[Epsilon]"]}], ")"}], " ", "\[Epsilon]"}], 
        "-", 
        RowBox[{"6", " ", "\[Epsilon]", " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
           RowBox[{"4", " ", "\[Epsilon]"}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7056922509762497`*^9, 3.7056922820192833`*^9}, 
   3.70572911315201*^9, 3.705729547382674*^9, 3.705747039112297*^9, 
   3.705747294445099*^9, 3.705910481241427*^9, 3.705914552906496*^9, 
   3.709440380289118*^9, 3.709809394527914*^9, 3.709809960109537*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder11p2", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ladder11list", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "+", 
     RowBox[{"Ladder11list", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "+", 
     RowBox[{"Ladder11list", "[", 
      RowBox[{"[", "10", "]"}], "]"}], "+", 
     RowBox[{"Ladder11list", "[", 
      RowBox[{"[", "11", "]"}], "]"}], "+", 
     RowBox[{"Ladder11list", "[", 
      RowBox[{"[", "12", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.70572924950187*^9, 3.7057292645312357`*^9}, {
  3.705746939418168*^9, 3.7057469578070383`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["L", 
       RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", 
        RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
      SuperscriptBox["\[Mu]", 
       RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
      SuperscriptBox["\[CapitalMu]", "2"], " ", 
      SuperscriptBox["\[CapitalNu]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["64", "\[Epsilon]"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
            RowBox[{"-", "1"}]}], "]"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}]], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["4", "\[Epsilon]"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              FractionBox["1", "\[Epsilon]"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
              RowBox[{"4", " ", "\[Epsilon]"}], ",", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
              RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["4", "\[Epsilon]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
         RowBox[{"Hypergeometric2F1Regularized", "[", 
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
      SuperscriptBox["\[Kappa]", "3"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.705729296262506*^9, 3.705729572298112*^9, 
  3.705747413583209*^9, 3.70591050428335*^9, 3.7059145759253063`*^9, 
  3.7094404031326237`*^9, 3.709809417547752*^9, 3.709809983638597*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Ladder11list", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"1", ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", "0"}]}], "}"}]}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], ":>", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"-", "a"}]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"a", ",", 
        RowBox[{"c", "-", "b"}], ",", "c", ",", 
        FractionBox["z", 
         RowBox[{"z", "-", "1"}]]}], "]"}]}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "2", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder11p3", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.695383877917549*^9, 3.695383923559244*^9}, {
  3.705746964488188*^9, 3.705746970279544*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["\[Kappa]", "3"]], 
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["16", "\[Epsilon]"], " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
         FractionBox["1", "2"]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", "1"}], 
        "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.695383938411008*^9, 3.6953840703962173`*^9, 
  3.695474376595517*^9, 3.700546948489586*^9, 3.705689612508444*^9, 
  3.7057295870242023`*^9, 3.705747434583067*^9, 3.7059105232162943`*^9, 
  3.705914594921729*^9, 3.7094404211685247`*^9, 3.7098094360029917`*^9, 
  3.709810001952683*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Ladder11list", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"1", ">", 
          RowBox[{"\[Tau]", "[", "5", "]"}], ">", "0"}]}], "}"}]}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], ":>", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"-", "a"}]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"a", ",", 
        RowBox[{"c", "-", "b"}], ",", "c", ",", 
        FractionBox["z", 
         RowBox[{"z", "-", "1"}]]}], "]"}]}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder11p4", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.695383948771367*^9, 3.695383948868672*^9}, {
  3.695383996970113*^9, 3.695384002796158*^9}, {3.69538403906314*^9, 
  3.6953840633434057`*^9}, {3.705746974639473*^9, 3.705746980991692*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["\[Kappa]", "3"]], 
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["16", "\[Epsilon]"], " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
         FractionBox["1", "2"]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", "1"}], 
        "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.695383989233029*^9, {3.695384056641636*^9, 3.695384080848076*^9}, 
   3.6954743853871107`*^9, 3.7005469569507236`*^9, 3.705689622818009*^9, 
   3.705729598131476*^9, 3.705747454996707*^9, 3.7059105408795757`*^9, 
   3.705914613146248*^9, 3.709440437773099*^9, 3.709809453443757*^9, 
   3.709810019271228*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Summing", " ", "up", " ", "the", " ", "four", " ", "results", " ", "we", 
   " ", "have"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7057569602078257`*^9, 3.705756996080915*^9}, {
  3.705757039554099*^9, 3.705757048354877*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder11fin", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
       "Ladder11p1", "+", "Ladder11p2", "+", "Ladder11p3", "+", 
        "Ladder11p4"}], "//", "FunctionExpand"}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Hypergeometric2F1", "[", "__", "]"}], ",", 
           RowBox[{"HypergeometricPFQ", "[", "__", "]"}]}], "}"}]}], "]"}], 
       "&"}]}], ")"}], "//", "Quiet"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6790570995055017`*^9, 3.679057127318995*^9}, 
   3.69538409087075*^9, {3.695384848137226*^9, 3.6953848495255337`*^9}, 
   3.7056909052439957`*^9, {3.7056913270185957`*^9, 3.7056913287527*^9}, {
   3.705691505155264*^9, 3.7056915055025053`*^9}, {3.705751479667927*^9, 
   3.705751492506806*^9}, {3.705751738674766*^9, 3.7057517396626463`*^9}, {
   3.705752697313035*^9, 3.70575271326755*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"384", " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]], 
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     SuperscriptBox["64", "\[Epsilon]"], "-", 
     RowBox[{"32", " ", "\[Epsilon]"}], "-", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", "\[Epsilon]"}]}]], " ", "\[Epsilon]"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["4", 
       RowBox[{"1", "+", "\[Epsilon]"}]], " ", "\[Epsilon]"}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["4", 
       RowBox[{"2", "+", "\[Epsilon]"}]], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["4", 
       RowBox[{"2", "+", "\[Epsilon]"}]], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["8", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"10", " ", "\[Epsilon]"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "-", 
     RowBox[{"12", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", "\[Epsilon]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
        RowBox[{"4", " ", "\[Epsilon]"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["4", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"8", " ", "\[Epsilon]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
        FractionBox["1", "2"]}], "]"}]}], "-", 
     RowBox[{"24", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"8", " ", "\[Epsilon]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", "1"}], "]"}]}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{{3.67905711885964*^9, 3.679057127636551*^9}, 
   3.679664493130644*^9, 3.67966527649507*^9, 3.679778815164939*^9, 
   3.679779266806238*^9, 3.6953840914110518`*^9, 3.695384849994698*^9, 
   3.695474385807225*^9, 3.7005469572495823`*^9, 3.705689623222855*^9, 
   3.705690955177318*^9, 3.7056914323012457`*^9, 3.705729776048387*^9, {
   3.705751736978509*^9, 3.705751741020294*^9}, {3.7057527061875477`*^9, 
   3.705752715235448*^9}, 3.705910542885442*^9, 3.7059146149759293`*^9, 
   3.709440439772855*^9, 3.709809455235818*^9, 3.709810020996333*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Here", " ", "we", " ", "expand", " ", "the", " ", "result", " ", "in", " ",
    "\[Epsilon]", " ", "up", " ", "to", " ", "O", 
   RowBox[{"(", "\[Epsilon]", ")"}], " ", 
   RowBox[{"order", ".", " ", "We"}], " ", "leave", " ", 
   RowBox[{"g", "[", "\[Epsilon]", "]"}], " ", "outside", " ", "as", " ", 
   "in", " ", "the", " ", 
   RowBox[{"paper", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.705757052606835*^9, 3.7057571455076942`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder11exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{" ", "Ladder11fin"}], 
             SuperscriptBox[
              RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
            "PowerExpand"}], ")"}], "/.", 
          RowBox[{
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"HypExp", "[", 
            RowBox[{
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
             "\[Epsilon]", ",", "3"}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"d_", ",", "e_"}], "}"}], ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "e"}], "}"}], ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Theta]", "2"], "]"}], "3"]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.705752035775878*^9, 3.70575205337857*^9}, {
  3.705752100661583*^9, 3.705752126691965*^9}, {3.705752167433733*^9, 
  3.705752180293231*^9}, {3.7057522275418997`*^9, 3.7057522321815147`*^9}, {
  3.7057522689761868`*^9, 3.705752272045219*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox[
      RowBox[{"2", "+", 
       RowBox[{"Log", "[", "4", "]"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
          RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]}], 
      RowBox[{"24", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
        RowBox[{"Log", "[", "4096", "]"}], "-", 
        RowBox[{"39", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.705752107750884*^9, 3.705752134436142*^9}, 
   3.70575218821627*^9, 3.705752279309218*^9, 3.705752730434662*^9, 
   3.705910551656227*^9, 3.705914624051955*^9, 3.709440447034479*^9, 
   3.709809462902773*^9, 3.709810028459455*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "we", " ", "will", " ", "repeat", 
   " ", "the", " ", "same", " ", "structure", " ", "of", " ", "this", " ", 
   "section", " ", "for", " ", "any", " ", "possible", " ", "position", " ", 
   "of", " ", "the", " ", 
   RowBox[{"cusp", ".", " ", "The"}], " ", "only", " ", "change", " ", "will",
    " ", "be", " ", "the", " ", "value", " ", "of", " ", 
   RowBox[{"nb", "\[CenterDot]", "n"}], " ", "and", " ", "the", " ", 
   "intermediate", " ", "steps", " ", "of", " ", "the", " ", 
   RowBox[{"computations", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.705757198443019*^9, 3.705757286169197*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder1", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "5"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "4"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{{3.678709720604357*^9, 3.678709724952223*^9}, {
  3.678709940357267*^9, 3.678709944140877*^9}, {3.7057564749555407`*^9, 
  3.7057564879277983`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder1", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "3", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "4", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
     "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "4", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder12", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Mu]", 
         RowBox[{"6", "\[Epsilon]"}]], 
        SuperscriptBox["L", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"%", "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"L", " ", 
              RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "5", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "5", "]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
           RowBox[{"-", 
            RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], ")"}]}], "//", 
       "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.7057530731734*^9, 3.705753091208973*^9}, {
  3.709440300373892*^9, 3.709440305748684*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.7057531021479692`*^9, 3.70591055736368*^9, 
  3.705914629782699*^9, 3.709440452257416*^9, 3.709809468499456*^9, 
  3.709810033796103*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder12", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "5", "]"}], "<", "1"}], ",", 
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], "\[RuleDelayed]", 
   RowBox[{"2", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], 
     "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ladder12list", "=", 
   RowBox[{"List", "@@", 
    RowBox[{"(", 
     RowBox[{"%", "//", "Expand"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.705731332338628*^9, 3.705731347178872*^9}, {
  3.7057314156564293`*^9, 3.70573145336677*^9}, {3.705753113331012*^9, 
  3.705753127846561*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"\[Tau]", "[", "2", "]"}], 
    RowBox[{"2", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
      RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["4", "\[Epsilon]"], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox["\[Kappa]", "3"]}]]], "Output",
 CellChangeTimes->{3.7057313282470713`*^9, 3.705731395284333*^9, 
  3.7057314258714857`*^9, 3.705731460499092*^9, 3.705753149801509*^9, 
  3.7059105723031693`*^9, 3.705914644797937*^9, 3.709440467208643*^9, 
  3.709809483888661*^9, 3.7098100484351473`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ladder12list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", 
        RowBox[{"Ladder12list", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", 
        RowBox[{"Ladder12list", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
       
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Epsilon]", ">", "0"}], ",", 
          RowBox[{"0", "<", 
           RowBox[{"\[Tau]", "[", "2", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
     "//", 
     RowBox[{
      RowBox[{"FunctionExpand", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Epsilon]", ">", "0"}], ",", 
           RowBox[{"0", "<", 
            RowBox[{"\[Tau]", "[", "2", "]"}], "<", "1"}]}], "}"}]}]}], "]"}],
       "&"}]}], ")"}], "//", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"\[Tau]", "[", "2", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder12p1", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"%", "/.", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "\[Rule]", "1"}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{"%", "/.", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "\[Rule]", "0"}]}], ")"}]}], "//", 
    
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ">", "0"}], "}"}]}]}], "]"}], "&"}]}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{{3.70575371015302*^9, 3.705753726080351*^9}, {
  3.705754068829604*^9, 3.705754094318543*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"48", " ", 
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Epsilon]"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[Kappa]", "3"]}]], 
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["4", 
        RowBox[{"1", "+", "\[Epsilon]"}]], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["4", "\[Epsilon]"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["4", "\[Epsilon]"]}]}], ")"}], " ", 
          "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"12", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
            RowBox[{"4", " ", "\[Epsilon]"}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
            RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}]], "Output",\

 CellChangeTimes->{{3.705753721035379*^9, 3.70575373673731*^9}, 
   3.70575411792775*^9, 3.705910590574729*^9, 3.705914663070857*^9, 
   3.709440484265966*^9, 3.709809501669738*^9, 3.709810066102436*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"Ladder12list", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], ":>", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"-", "a"}]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"a", ",", 
        RowBox[{"c", "-", "b"}], ",", "c", ",", 
        FractionBox["z", 
         RowBox[{"z", "-", "1"}]]}], "]"}]}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder12p2", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}], "}"}]}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", "\[RuleDelayed]", 
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       FractionBox["\[Theta]", "2"], "]"}], "2"]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.695384172066702*^9, 3.695384213391221*^9}, {
  3.6953842527050867`*^9, 3.6953843146407843`*^9}, {3.705753161770569*^9, 
  3.705753164022015*^9}, {3.705754109752966*^9, 3.70575411044058*^9}, {
  3.705754347954563*^9, 3.705754350989233*^9}, {3.7057546020423937`*^9, 
  3.7057546128547373`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", "\[Epsilon]", 
     " ", 
     SuperscriptBox["\[Kappa]", "3"]}]], 
   RowBox[{"4", " ", 
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["16", "\[Epsilon]"], " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
         FractionBox["1", "2"]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", "1"}], 
        "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.695384218257464*^9, {3.695384268919729*^9, 3.695384288302696*^9}, 
   3.6953843270414257`*^9, 3.695385838071767*^9, 3.695474404774732*^9, 
   3.700546974749011*^9, 3.705691539382962*^9, 3.7057541402493*^9, 
   3.705754375820586*^9, 3.705754636740232*^9, 3.705910610882285*^9, 
   3.705914683350675*^9, 3.709440503621984*^9, 3.7098095212773447`*^9, 
   3.7098100856825447`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder12fin", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Ladder12p1", "+", "Ladder12p2"}], "//", "FunctionExpand"}], 
    ")"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6790570995055017`*^9, 3.679057127318995*^9}, 
   3.69538409087075*^9, {3.695384848137226*^9, 3.6953848495255337`*^9}, 
   3.7056909052439957`*^9, {3.7056913270185957`*^9, 3.7056913287527*^9}, {
   3.705691505155264*^9, 3.7056915055025053`*^9}, {3.705751479667927*^9, 
   3.705751492506806*^9}, {3.705751738674766*^9, 3.7057517396626463`*^9}, {
   3.705752697313035*^9, 3.70575271326755*^9}, {3.705754433946363*^9, 
   3.705754462196341*^9}, {3.705754514838129*^9, 3.705754521143515*^9}, {
   3.70575456692353*^9, 3.705754572135518*^9}, {3.7057546178028812`*^9, 
   3.705754619281022*^9}, 3.7057546563700123`*^9, {3.7057548632907963`*^9, 
   3.705754915800596*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]], 
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["4", "\[Epsilon]"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", "\[Epsilon]"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["4", 
       RowBox[{"1", "+", "\[Epsilon]"}]], " ", "\[Epsilon]", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["4", 
       RowBox[{"2", "+", "\[Epsilon]"}]], " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
        RowBox[{"4", " ", "\[Epsilon]"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", "\[Epsilon]", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
        RowBox[{"4", " ", "\[Epsilon]"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
        RowBox[{"4", " ", "\[Epsilon]"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "\[Epsilon]"}]}]], " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
        FractionBox["1", "2"]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Epsilon]", " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", "1"}], "]"}]}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{{3.705754867218547*^9, 3.7057549168522882`*^9}, 
   3.705910612192067*^9, 3.7059146846289043`*^9, 3.709440504920541*^9, 
   3.709809522564332*^9, 3.709810086935672*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder12exp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{" ", "Ladder12fin"}], 
              SuperscriptBox[
               RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
             "PowerExpand"}], ")"}], "/.", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
            "\[RuleDelayed]", 
            RowBox[{"HypExp", "[", 
             RowBox[{
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
              "\[Epsilon]", ",", "3"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"d_", ",", "e_"}], "}"}], ",", "z_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"HypExp", "[", 
            RowBox[{
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"d", ",", "e"}], "}"}], ",", "z"}], "]"}], ",", 
             "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}],
       "]"}]}], "/.", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", "\[RuleDelayed]", 
     
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"]}]}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Theta]", "2"], "]"}], "2"]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.705752035775878*^9, 3.70575205337857*^9}, {
   3.705752100661583*^9, 3.705752126691965*^9}, {3.705752167433733*^9, 
   3.705752180293231*^9}, {3.7057522275418997`*^9, 3.7057522321815147`*^9}, {
   3.7057522689761868`*^9, 3.705752272045219*^9}, {3.70575484704051*^9, 
   3.705754847131851*^9}, {3.705754922509556*^9, 3.70575492463536*^9}, 
   3.705754961934895*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]]}], "+", 
     FractionBox[
      RowBox[{"2", "+", 
       RowBox[{"Log", "[", "8", "]"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"Log", "[", "4096", "]"}]}], 
      RowBox[{"24", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "+", 
           RowBox[{
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"Log", "[", "32", "]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.705752107750884*^9, 3.705752134436142*^9}, 
   3.70575218821627*^9, 3.705752279309218*^9, 3.705752730434662*^9, {
   3.7057549388280277`*^9, 3.7057549674680443`*^9}, 3.7059106171855173`*^9, 
   3.705914689872222*^9, 3.709440509470335*^9, 3.7098095279475203`*^9, 
   3.709810092793247*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder1", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "6"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "5"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{{3.678709720604357*^9, 3.678709724952223*^9}, {
  3.678709940357267*^9, 3.678709944140877*^9}, {3.678712230050041*^9, 
  3.678712232044437*^9}, {3.705756476035137*^9, 3.70575649063966*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ladder1", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"nJ", "[", 
         RowBox[{"\[Tau]", "[", "3", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"nJb", "[", 
         RowBox[{"\[Tau]", "[", "4", "]"}], "]"}]}], "\[RuleDelayed]", 
       "1"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "5", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
     "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "4", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "5", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder13", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Mu]", 
         RowBox[{"6", "\[Epsilon]"}]], 
        SuperscriptBox["L", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"%", "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
            RowBox[{"L", " ", 
             RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
           RowBox[{"-", 
            RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], ")"}]}], "//", 
       "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705755034221874*^9, 3.7057550524976883`*^9}, {
  3.709440310357998*^9, 3.709440318612791*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705755061452544*^9, 3.705910621897106*^9, 
  3.70591469430402*^9, 3.709440513958818*^9, 3.7098095322852097`*^9, 
  3.709810097060252*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder13fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder13", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.705732640420515*^9, 3.705732646833413*^9}, {
   3.705732715761986*^9, 3.70573275727201*^9}, 3.705732806867372*^9, {
   3.705755075613543*^9, 3.7057550818206263`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["4", "\[Epsilon]"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
        RowBox[{"4", " ", "\[Epsilon]"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
   SuperscriptBox["\[Kappa]", "3"]}]]], "Output",
 CellChangeTimes->{3.7057327906053867`*^9, 3.705732831263125*^9, 
  3.705755116157041*^9, 3.705910654278126*^9, 3.7059147265863113`*^9, 
  3.709440544713139*^9, 3.709809563992538*^9, 3.709810128241794*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder13exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder13fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"], 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.705752035775878*^9, 3.70575205337857*^9}, {
   3.705752100661583*^9, 3.705752126691965*^9}, {3.705752167433733*^9, 
   3.705752180293231*^9}, {3.7057522275418997`*^9, 3.7057522321815147`*^9}, {
   3.7057522689761868`*^9, 3.705752272045219*^9}, {3.70575484704051*^9, 
   3.705754847131851*^9}, {3.705754922509556*^9, 3.70575492463536*^9}, 
   3.705754961934895*^9, {3.705755151952271*^9, 3.705755167204672*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"4", "+", 
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
          RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], 
      RowBox[{"24", " ", "\[Epsilon]"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Log", "[", "8", "]"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", "24"], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
           RowBox[{"Log", "[", "8", "]"}]}], ")"}]}], "-", 
        RowBox[{"33", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{{3.705752107750884*^9, 3.705752134436142*^9}, 
   3.70575218821627*^9, 3.705752279309218*^9, 3.705752730434662*^9, {
   3.7057549388280277`*^9, 3.7057549674680443`*^9}, 3.705755177604209*^9, 
   3.7059106561763067`*^9, 3.70591472826407*^9, 3.709440547818956*^9, 
   3.709809566202353*^9, 3.70981013032364*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder1", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    RowBox[{"-", "L"}], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "6"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{{3.678709720604357*^9, 3.678709724952223*^9}, {
  3.678709940357267*^9, 3.678709944140877*^9}, {3.678712230050041*^9, 
  3.678712232044437*^9}, {3.700547299517024*^9, 3.7005473037719727`*^9}, {
  3.700547356398191*^9, 3.700547356449486*^9}, {3.7057564773794317`*^9, 
  3.70575649328793*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ladder1", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
    "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "4", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "5", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "6", "]"}], ">", "0"}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder14", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Mu]", 
         RowBox[{"6", "\[Epsilon]"}]], 
        SuperscriptBox["L", "6"], 
        RowBox[{"(", 
         RowBox[{"%", "/.", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
           RowBox[{"L", " ", 
            RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], ")"}]}], "//", 
       "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705755229309688*^9, 3.705755243854775*^9}, {
  3.7094403232414494`*^9, 3.7094403255008993`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705755251142777*^9, 3.7059106589009037`*^9, 
  3.70591473094864*^9, 3.709440550490924*^9, 3.7098095686991034`*^9, 
  3.709810132872546*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder14fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{"Ladder14", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "5", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "5", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "2", "]"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "2", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"\[Epsilon]", ">", 
      FractionBox["1", "2"]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.705732825476708*^9, 3.7057328420195208`*^9}, {
   3.7057329738522882`*^9, 3.7057329739269657`*^9}, {3.705733020135762*^9, 
   3.7057330636452703`*^9}, 3.705733139413859*^9, {3.705733181757359*^9, 
   3.705733205530772*^9}, {3.705733244973847*^9, 3.705733262806114*^9}, {
   3.705755259978146*^9, 3.705755270400383*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
  RowBox[{"6", " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"12", " ", "\[Epsilon]"}], "-", 
     RowBox[{"44", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
   SuperscriptBox["\[Kappa]", "3"]}]]], "Output",
 CellChangeTimes->{
  3.705732894062533*^9, {3.7057330462943974`*^9, 3.7057330727665873`*^9}, 
   3.7057331512228527`*^9, 3.705733196814127*^9, 3.7057332381822166`*^9, 
   3.705733288306912*^9, 3.7057553115792007`*^9, 3.705910694330731*^9, 
   3.705914764755309*^9, 3.709440582498914*^9, 3.7098096007019567`*^9, 
   3.709810165696432*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder14exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{" ", "Ladder14fin"}], 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
          "PowerExpand"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7057553959460707`*^9, 3.705755407372725*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["16", "3"]}], "-", 
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox["5", 
      RowBox[{"6", " ", "\[Epsilon]"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705755409749411*^9, 3.705910694990201*^9, 
  3.7059147654070587`*^9, 3.709440582874511*^9, 3.709809600979106*^9, 
  3.709810165968289*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Summing up", "Subsubsection",
 CellChangeTimes->{{3.678713245634508*^9, 3.678713255077751*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "final", " ", "result", " ", "is", " ", "clearly", " ", "the", 
    " ", "sum", " ", "of", " ", "all", " ", "the", " ", "contributions", " ", 
    "above", " ", "with", " ", "their", " ", "symmetry", " ", 
    RowBox[{"factors", ".", " ", "L1"}], " ", "contains", " ", "the", " ", 
    "exact", " ", "result", " ", "in", " ", "terms", " ", "of", " ", 
    "Hypergeometric", " ", "functions"}], ",", 
   RowBox[{
   "L1exp", " ", "contains", " ", "the", " ", "\[Epsilon]", " ", "expansion", 
    " ", "up", " ", "to", " ", "order", " ", "O", 
    RowBox[{
     RowBox[{"(", "\[Epsilon]", ")"}], "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7057572900255823`*^9, 3.70575735667628*^9}, {
  3.705757439648656*^9, 3.705757476480632*^9}, {3.7057575181210012`*^9, 
  3.705757596053337*^9}, {3.709440617803976*^9, 3.709440644291153*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"Ladder11fin", "+", 
    RowBox[{"2", "Ladder12fin"}], "+", 
    RowBox[{"2", "Ladder13fin"}], "+", 
    RowBox[{"2", "Ladder14fin"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709440339232987*^9, 3.709440362540566*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L1exp", "=", 
  RowBox[{
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"(", 
              RowBox[{"Ladder11exp", "+", 
               RowBox[{"2", "Ladder12exp"}], "+", 
               RowBox[{"2", "Ladder13exp"}], "+", 
               RowBox[{"2", "Ladder14exp"}]}], ")"}], 
             RowBox[{
              SuperscriptBox["\[CapitalMu]", "2"], " ", 
              SuperscriptBox["\[CapitalNu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]}]], "/.", 
            RowBox[{
             RowBox[{"Log", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"With", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f", "=", 
                 RowBox[{
                  RowBox[{"FactorInteger", "[", "a", "]"}], "//", 
                  "Flatten"}]}], "}"}], ",", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], 
                RowBox[{"Log", "[", 
                 RowBox[{"f", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}]}]}], "/.", 
           
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Theta]", "2"], "]"}], "\[RuleDelayed]", 
            "c\[Theta]"}]}], "/.", 
          RowBox[{
           RowBox[{"Log", "[", "2", "]"}], "\[Rule]", "l"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], "//", "Normal"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709440383866314*^9, 3.709440467693956*^9}, {
  3.709440518739808*^9, 3.7094405771244392`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"c\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c\[Theta]"}], ")"}], " ", 
           "c\[Theta]"}]}], ")"}]}]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"c\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"6", " ", "l"}], "+", 
          RowBox[{"c\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"6", " ", "l"}], "-", 
             RowBox[{"3", " ", "c\[Theta]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "40"}], "+", 
       RowBox[{"2", " ", "c\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"3", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}]}], "+", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["c\[Theta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "l"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["c\[Theta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "l"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
      RowBox[{"24", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "128"}], "+", 
        RowBox[{"c\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["c\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"16", "+", 
              RowBox[{"3", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{"2", " ", "l", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{"39", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"33", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"2", " ", "c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{"16", "+", 
              SuperscriptBox["\[Pi]", "2"], "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "24"}], "-", 
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"5", " ", "l"}]}], ")"}]}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
              RowBox[{"36", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.7094405930194483`*^9, 3.70980960481317*^9, 
  3.7098101703291807`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "the", " ", "following", " ", "we", " ", "will", " ", "follow", 
   " ", "the", " ", "same", " ", "structure", " ", "for", " ", "any", " ", 
   RowBox[{"diagram", ".", " ", "We"}], " ", "will", " ", "comment", " ", 
   "the", " ", "most", " ", "importnt", " ", 
   RowBox[{"steps", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.70575762929764*^9, 3.705757719121297*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder", " ", "Diagrams", " ", "2", " ", 
  RowBox[{"(", 
   SubscriptBox["L", "2"], ")"}]}]], "Subsection",
 CellChangeTimes->{{3.7056782619064627`*^9, 3.705678282699808*^9}, {
   3.705733881523613*^9, 3.705733884033053*^9}, 3.705763037502061*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OutFermionic", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7056782318545094`*^9, 3.705678250836844*^9}, {
  3.705678380068272*^9, 3.705678383146295*^9}, {3.705733885745469*^9, 
  3.705733885825284*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    TagBox[{{
       {GrayLevel[0], 
        LineBox[{{3., 1.826284287026162}, {-3., 1.826284287026162}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{3., 1.826284287026162}, {2., 0.7653668647301796}}]}, 
       {GrayLevel[0], 
        LineBox[{{2., 0.7653668647301796}, {1.913359135709467, 
         0.674240884454079}, {1.8897344594067802`, 0.6502482858815546}, {
         1.8652847527956915`, 0.6270970016126262}, {1.8400399584939273`, 
         0.6048153841369884}, {1.8140309928326062`, 0.5834307208967773}, {
         1.7872897079941947`, 0.5629692008686858}, {1.7598488530043626`, 
         0.5434558824913305}, {1.731742033625506, 0.5249146629771406}, {
         1.3317420336255066`, 0.2709783939730901}, {1.3030036712010609`, 
         0.2534319800423108}, {1.2736689605010012`, 0.23690186011495262`}, {
         1.243773826620159, 0.2214082779947475}, {1.2133548809821344`, 
         0.20697020807734035`}, {1.1824493765026929`, 0.19360533211307274`}, {
         1.1510951619675467`, 0.18133001755282352`}, {1.1193306356803996`, 
         0.17015929750341852`}, {1., 0.13052619222005157`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{2., 0.7653668647301796}, {1.8806693643196, 
         0.7257337594468127}, {1.848904838032453, 0.7145630393974075}, {
         1.817550623497307, 0.7022877248371584}, {1.7866451190178654`, 
         0.6889228488728908}, {1.756226173379841, 0.6744847789554833}, {
         1.7263310394989984`, 0.6589911968352784}, {1.6969963287989391`, 
         0.64246107690792}, {1.6682579663744934`, 0.6249146629771409}, {
         1.268257966374494, 0.37097839397309}, {1.2401511469956374`, 
         0.3524371744589003}, {1.2127102920058053`, 0.3329238560815448}, {
         1.1859690071673938`, 0.3124623360534535}, {1.1599600415060725`, 
         0.29107767281324226`}, {1.134715247204308, 0.26879605533760453`}, {
         1.1102655405932198`, 0.245644771068676}, {1.0866408642905332`, 
         0.22165217249615132`}, {1., 0.13052619222005157`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{1., 0.13052619222005157`}, {0., 0.}}]}, 
       {GrayLevel[0], 
        LineBox[{{-1., 0.13052619222005157`}, {-1.1193306356804005`, 
         0.17015929750341863`}, {-1.1510951619675476`, 
         0.18133001755282385`}, {-1.1824493765026935`, 
         0.19360533211307296`}, {-1.213354880982135, 
         0.20697020807734046`}, {-1.2437738266201595`, 
         0.22140827799474794`}, {-1.273668960501002, 
         0.23690186011495296`}, {-1.3030036712010615`, 
         0.25343198004231127`}, {-1.3317420336255072`, 
         0.27097839397309054`}, {-1.7317420336255065`, 
         0.5249146629771411}, {-1.759848853004363, 
         0.5434558824913309}, {-1.7872897079941952`, 
         0.5629692008686864}, {-1.8140309928326066`, 
         0.5834307208967777}, {-1.840039958493928, 
         0.6048153841369888}, {-1.8652847527956924`, 
         0.6270970016126267}, {-1.8897344594067806`, 
         0.6502482858815551}, {-1.9133591357094673`, 
         0.6742408844540797}, {-2., 0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.13052619222005157`}, {-1.0866408642905334`, 
         0.221652172496152}, {-1.1102655405932202`, 
         0.24564477106867655`}, {-1.134715247204309, 
         0.2687960553376051}, {-1.1599600415060731`, 
         0.2910776728132428}, {-1.1859690071673943`, 
         0.3124623360534539}, {-1.2127102920058057`, 
         0.3329238560815453}, {-1.2401511469956379`, 
         0.3524371744589007}, {-1.2682579663744944`, 
         0.37097839397309046`}, {-1.6682579663744939`, 
         0.6249146629771413}, {-1.6969963287989396`, 
         0.6424610769079204}, {-1.7263310394989988`, 
         0.6589911968352786}, {-1.7562261733798414`, 
         0.6744847789554838}, {-1.7866451190178663`, 
         0.6889228488728911}, {-1.8175506234973078`, 
         0.7022877248371586}, {-1.8489048380324535`, 
         0.7145630393974078}, {-1.8806693643196006`, 0.725733759446813}, {-2.,
          0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.13052619222005157`}, {0., 0.}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-2., 0.7653668647301796}, {-3., 1.826284287026162}}]}}, {
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{3., 1.826284287026162}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["1", {3., 1.826284287026162}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-3., 1.826284287026162}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["6", {-3., 1.826284287026162}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{2., 0.7653668647301796}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["2", {2., 0.7653668647301796}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{1., 0.13052619222005157`}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["3", {1., 0.13052619222005157`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-1., 0.13052619222005157`}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["4", {-1., 0.13052619222005157`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-2., 0.7653668647301796}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["5", {-2., 0.7653668647301796}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{0., 0.}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
     Annotation[#, 
      VertexCoordinateRules -> {{3., 1.826284287026162}, {-3., 
       1.826284287026162}, {2., 0.7653668647301796}, {1., 
       0.13052619222005157`}, {-1., 0.13052619222005157`}, {-2., 
       0.7653668647301796}, {0., 0.}}]& ],
    AspectRatio->Automatic,
    FrameTicks->None,
    ImageSize->450,
    PlotRange->All,
    PlotRangePadding->Scaled[0.1]], ",", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Kappa]", "3"]], 
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", "\[CapitalMu]", " ", 
     SuperscriptBox["\[CapitalNu]", "3"], " ", 
     RowBox[{
      SubscriptBox["n", "1"], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
     RowBox[{
      SubscriptBox["n", "3"], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
     RowBox[{
      SubscriptBox["n", "5"], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
     RowBox[{
      SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
      SuperscriptBox["\[Gamma]", 
       SubscriptBox["\[Sigma]", "3"]], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[Dash]"], "6"]}], " ", 
     RowBox[{
      SubscriptBox["\[Eta]", "3"], "\[CenterDot]", 
      SuperscriptBox["\[Gamma]", 
       SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[Dash]"], "2"]}], " ", 
     RowBox[{
      SubscriptBox["\[Eta]", "5"], "\[CenterDot]", 
      SuperscriptBox["\[Gamma]", 
       SubscriptBox["\[Sigma]", "2"]], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["d", 
        SubscriptBox["x", "2"]], 
       SubscriptBox["\[Sigma]", "1"]], "[", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "2"], ",", 
        SubscriptBox["x", "3"]}], "]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["d", 
        SubscriptBox["x", "4"]], 
       SubscriptBox["\[Sigma]", "2"]], "[", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "4"], ",", 
        SubscriptBox["x", "5"]}], "]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["d", 
        SubscriptBox["x", "6"]], 
       SubscriptBox["\[Sigma]", "3"]], "[", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "6"], ",", 
        SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
     RowBox[{"mod", "[", 
      SubscriptBox[
       OverscriptBox["x", "."], "1"], "]"}], " ", 
     RowBox[{"mod", "[", 
      SubscriptBox[
       OverscriptBox["x", "."], "2"], "]"}], " ", 
     RowBox[{"mod", "[", 
      SubscriptBox[
       OverscriptBox["x", "."], "3"], "]"}], " ", 
     RowBox[{"mod", "[", 
      SubscriptBox[
       OverscriptBox["x", "."], "4"], "]"}], " ", 
     RowBox[{"mod", "[", 
      SubscriptBox[
       OverscriptBox["x", "."], "5"], "]"}], " ", 
     RowBox[{"mod", "[", 
      SubscriptBox[
       OverscriptBox["x", "."], "6"], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7057338872516327`*^9, 3.705762471511628*^9, 
  3.705910695170521*^9, 3.7059147656045237`*^9, 3.709440659999992*^9, 
  3.7098096049898787`*^9, 3.709810173837159*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"OutFermionic", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Eta]", "[", 
           RowBox[{"x", "[", 
            RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}], "\[CenterDot]", 
          
          RowBox[{"\[Gamma]", "[", "\[Mu]_", "]"}], "\[CenterDot]", 
          RowBox[{"\[Eta]b", "[", 
           RowBox[{"x", "[", 
            RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}]}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"\[Eta]", "[", 
              RowBox[{"x", "[", 
               RowBox[{"\[Tau]", "[", "b", "]"}], "]"}], "]"}], 
             "\[CenterDot]", 
             RowBox[{"\[Eta]b", "[", 
              RowBox[{"x", "[", 
               RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "]"}]}]]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"xp", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Mu]"}], "]"}], "+", 
            RowBox[{"xp", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Mu]"}], "]"}]}], 
           ")"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", "\[Xi]_", ",", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", 
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}]}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", " ", 
          FractionBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", 
             RowBox[{
              FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]]}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Xi]"}], "]"}], "-", 
            RowBox[{"x", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Xi]"}], "]"}]}], 
           ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "-", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "b", "]"}], "]"}]}], ")"}], "2"], 
            ")"}], 
           RowBox[{
            FractionBox["3", "2"], "-", "\[Epsilon]"}]]]}]}]}], "//.", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "+", 
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "-", 
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}]}], "\[RuleDelayed]", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
          RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}]}]}]}], "//.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "-", 
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], ")"}], "2"], 
      "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}], "2"]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Eta]", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"\[Eta]b", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}]}], "\[RuleDelayed]", 
     
     RowBox[{"2", "I"}]}]}], "/.", 
   RowBox[{
    RowBox[{"mod", "[", "a_", "]"}], "\[RuleDelayed]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.7057583686685743`*^9, 3.70575836870815*^9}, {
  3.705758482721561*^9, 3.705758482782037*^9}, {3.7094406661722097`*^9, 
  3.709440667709125*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["\[Kappa]", "3"]], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", "\[CapitalMu]", " ", 
    SuperscriptBox["\[CapitalNu]", "3"], " ", 
    RowBox[{
     SubscriptBox["n", "1"], "\[CenterDot]", 
     SubscriptBox[
      OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
    RowBox[{
     SubscriptBox["n", "3"], "\[CenterDot]", 
     SubscriptBox[
      OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
    RowBox[{
     SubscriptBox["n", "5"], "\[CenterDot]", 
     SubscriptBox[
      OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "\[Epsilon]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], "-", 
      RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "4", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "\[Epsilon]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
      RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
         RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "\[Epsilon]"}]]}]}]}]], "Output",
 CellChangeTimes->{3.705758382354581*^9, 3.705758483153699*^9, 
  3.705762471943748*^9, 3.7059106952188063`*^9, 3.705914765654208*^9, 
  3.7094406689185247`*^9, 3.709809605046318*^9, 3.709810174569934*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder2", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "4"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "3"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{{3.6787135836551523`*^9, 3.678713601888324*^9}, {
  3.705758311702636*^9, 3.705758314313774*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ladder2", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"nJ", "[", 
         RowBox[{"\[Tau]", "[", "5", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"nJb", "[", 
         RowBox[{"\[Tau]", "[", "4", "]"}], "]"}]}], "\[RuleDelayed]", 
       "1"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "3", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
     "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder21", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "6"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"%", "/.", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
               RowBox[{"L", " ", 
                RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "5", "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"\[Tau]", "[", "5", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.70575839807346*^9, 3.70575843775599*^9}, {
  3.7094406761161833`*^9, 3.7094406856771107`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}], "+", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705758445140273*^9, 3.7057584915374613`*^9, 
  3.70576247574816*^9, 3.705910699066382*^9, 3.705914769537592*^9, 
  3.709440772564952*^9, 3.709809608481221*^9, 3.7098101780341797`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder21", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "6", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "5", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "<", "1"}], ",", 
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", "c", "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"b", "-", "a"}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", "b", "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"c", "-", "a"}], "]"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "z"}], ")"}], 
        RowBox[{"-", "a"}]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"a", ",", 
         RowBox[{"a", "+", "1", "-", "c"}], ",", 
         RowBox[{"a", "+", "1", "-", "b"}], ",", 
         FractionBox["1", "z"]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", "c", "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"a", "-", "b"}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", "a", "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"c", "-", "b"}], "]"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "z"}], ")"}], 
        RowBox[{"-", "b"}]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"b", ",", 
         RowBox[{"b", "+", "1", "-", "c"}], ",", 
         RowBox[{"b", "+", "1", "-", "a"}], ",", 
         FractionBox["1", "z"]}], "]"}]}]}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder21fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"\[Epsilon]", ">", 
      FractionBox["1", "2"]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7057345186848907`*^9, 3.705734566711097*^9}, {
   3.7057346155207043`*^9, 3.705734637833272*^9}, {3.7057348105200977`*^9, 
   3.705734838417554*^9}, 3.7057349221438417`*^9, {3.7057349840721807`*^9, 
   3.7057350109199343`*^9}, {3.705741771336659*^9, 3.705741782024539*^9}, {
   3.7057585009091883`*^9, 3.705758514374847*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"24", " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]], 
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
             RowBox[{"2", "-", 
              RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Epsilon]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", "\[Epsilon]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"Sec", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.705734858147725*^9, 3.705734925530191*^9, {3.7057349899083633`*^9, 
   3.705735015544447*^9}, 3.705741815432509*^9, 3.705758600626691*^9, 
   3.705762558536374*^9, 3.705910771346105*^9, 3.705914842189155*^9, 
   3.7094408399593363`*^9, 3.709809676562366*^9, 3.7098102476162853`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder21exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder21fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"\[CapitalMu]", " ", 
       SuperscriptBox["\[CapitalNu]", "3"], 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.705758587537511*^9, 3.705758598430646*^9}, {
  3.7057586471663103`*^9, 3.7057586538241253`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}]}], 
      RowBox[{"36", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.7057586589661818`*^9, 3.705762560309203*^9, 
  3.7059107731174393`*^9, 3.7059148445410347`*^9, 3.7094408425347557`*^9, 
  3.709809679088667*^9, 3.709810250019302*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder2", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "5"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "4"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{{3.6787135836551523`*^9, 3.678713601888324*^9}, {
  3.67877356774588*^9, 3.67877357015808*^9}, {3.705758323558152*^9, 
  3.705758327146386*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder2", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "3", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
     "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "4", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder22", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Mu]", 
        RowBox[{"6", "\[Epsilon]"}]], 
       SuperscriptBox["L", "6"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"%", "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
            RowBox[{"L", " ", 
             RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "5", "]"}], "\[Rule]", 
           RowBox[{"-", 
            RowBox[{"\[Tau]", "[", "5", "]"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], ")"}]}], "//", 
      "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{{3.705758688783641*^9, 3.705758710935214*^9}, 
   3.705760850024426*^9, 3.705760888329467*^9, {3.7094406926522207`*^9, 
   3.709440697380157*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], "+", 
      RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
      RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{{3.705758705415927*^9, 3.705758715450878*^9}, {
   3.705760873734209*^9, 3.705760893805138*^9}, 3.7057625648894672`*^9, 
   3.7059107776735077`*^9, 3.705914849414177*^9, 3.70944084697663*^9, 
   3.7098096833125763`*^9, 3.709810254261465*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder22", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "6", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}], ",", 
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "4", "]"}], "<", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "<", "1"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], "\[RuleDelayed]", 
   RowBox[{"2", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], 
     "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ladder22list", "=", 
   RowBox[{"List", "@@", 
    RowBox[{"(", 
     RowBox[{"%", "//", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"#", ",", "1"}], "]"}], "&"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.705742831817871*^9, 3.7057428516293087`*^9}, {
  3.7057428952454033`*^9, 3.705742992291647*^9}, {3.705743081456621*^9, 
  3.705743124437649*^9}, {3.705743334435459*^9, 3.705743448630292*^9}, {
  3.7057587225133553`*^9, 3.705758731084948*^9}, {3.705760845959813*^9, 
  3.705760873479018*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
      RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], 
    RowBox[{"2", " ", "\[Epsilon]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
            RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}]}], ")"}], 
        RowBox[{"2", " ", "\[Epsilon]"}]]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
           RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "4", "]"}], "+", 
           RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}]}], ")"}], 
       RowBox[{"2", " ", "\[Epsilon]"}]]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", "\[Epsilon]", " ", 
   SuperscriptBox["\[Kappa]", "3"], " ", 
   RowBox[{"\[Tau]", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
      RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "4", "]"}], "+", 
     RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.705742979139415*^9, 3.705742998016364*^9}, 
   3.705743131232243*^9, {3.705743355536347*^9, 3.7057433827875032`*^9}, {
   3.705743412838311*^9, 3.705743434186076*^9}, 3.70574367232124*^9, 
   3.705758746863201*^9, {3.705760888284197*^9, 3.705760905779647*^9}, 
   3.7057625779612427`*^9, 3.705910790546714*^9, 3.70591486253025*^9, 
   3.709440859755095*^9, 3.709809696228299*^9, 3.709810266851564*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder22p1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"Ladder22list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", 
          RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}]}]}], "]"}], "//", "FullSimplify"}], ")"}], "/.", 
    RowBox[{
     RowBox[{"Beta", "[", 
      RowBox[{"z_", ",", "a_", ",", "b_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "a"}], "/", "a"}], ")"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"1", "-", "b"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", "+", "1"}], "}"}], ",", "z"}], "]"}]}]}]}], "//", 
   "FunctionExpand"}]}]], "Input",
 CellChangeTimes->{{3.70574346514333*^9, 3.705743481578166*^9}, {
  3.7057435159952602`*^9, 3.705743520906744*^9}, {3.70574450571714*^9, 
  3.705744508484441*^9}, {3.705758750479434*^9, 3.705758761691378*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
    SuperscriptBox["\[CapitalNu]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"4", " ", "\[Epsilon]"}], "+", 
      RowBox[{"6", " ", "\[Epsilon]", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    SuperscriptBox["\[Kappa]", "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.705743491838591*^9, 3.705743540519929*^9, 
  3.7057436853735723`*^9, 3.705744524244138*^9, 3.705758787475005*^9, 
  3.705760938057411*^9, 3.7057626101390953`*^9, 3.705910821950732*^9, 
  3.705914893783396*^9, 3.7094408897957573`*^9, 3.70980972647549*^9, 
  3.709810297255907*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ladder22list", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "1", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "6", "]"}], "-", 
       RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", "0", ",", 
      RowBox[{"1", "-", 
       RowBox[{"\[Tau]", "[", "4", "]"}]}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "4", "]"}], "<", "1"}], ",", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], "<", 
        RowBox[{"\[Tau]", "[", "6", "]"}], "<", 
        RowBox[{"1", "+", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder22list2", "=", 
  RowBox[{"List", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "6", "]"}], ",", 
         RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"\[Tau]", "[", "4", "]"}]}]}], "}"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Epsilon]", ">", 
           FractionBox["1", "2"]}], ",", 
          RowBox[{"0", "<", 
           RowBox[{"\[Tau]", "[", "4", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
     "//", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"#", ",", "2"}], "]"}], "&"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.695211379484296*^9, 3.695211430144002*^9}, {
  3.695377092576427*^9, 3.6953770932430477`*^9}, {3.695377152159295*^9, 
  3.695377152258812*^9}, {3.695383037657249*^9, 3.695383087596642*^9}, {
  3.705758770034038*^9, 3.705758777633749*^9}, {3.7057592740881968`*^9, 
  3.705759278797968*^9}, {3.705759372501134*^9, 3.705759375797638*^9}, {
  3.7057605161179953`*^9, 3.705760520333153*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox["L", 
       RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", 
        RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
      SuperscriptBox["\[Mu]", 
       RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
      SuperscriptBox["\[CapitalNu]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        RowBox[{"4", " ", "\[Epsilon]"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "]"}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"2", "-", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          RowBox[{"\[Tau]", "[", "4", "]"}]]}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"\[Tau]", "[", "4", "]"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"4", " ", "\[Epsilon]"}]}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", "\[Epsilon]", 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
      SuperscriptBox["\[Kappa]", "3"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "-", 
        RowBox[{"4", " ", "\[Epsilon]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["L", 
       RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", 
        RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
      SuperscriptBox["\[Mu]", 
       RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
      SuperscriptBox["\[CapitalNu]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          RowBox[{"\[Tau]", "[", "4", "]"}]]}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"\[Tau]", "[", "4", "]"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"4", " ", "\[Epsilon]"}]}]]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", "\[Epsilon]", 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
      SuperscriptBox["\[Kappa]", "3"]}]]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["L", 
         RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "+", 
          RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
        SuperscriptBox["\[Mu]", 
         RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
        SuperscriptBox["\[CapitalNu]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "]"}], " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"3", "-", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Tau]", "[", "4", "]"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"\[Tau]", "[", "4", "]"}]}]]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"4", " ", "\[Epsilon]"}]}]]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", "\[Epsilon]",
         " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
        SuperscriptBox["\[Kappa]", "3"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "-", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}], ")"}]}], ")"}]}], ",", 
   
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["L", 
      RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", 
       RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
     SuperscriptBox["\[Mu]", 
      RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
     SuperscriptBox["\[CapitalNu]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", 
       FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}]]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"4", " ", "\[Epsilon]"}]}]]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", "\[Epsilon]", 
     " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
     SuperscriptBox["\[Kappa]", "3"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.695383063115456*^9, 3.695383100929641*^9, 
  3.6953859692161083`*^9, 3.6954744523987503`*^9, 3.700547021919273*^9, 
  3.705743713714985*^9, 3.705758812733708*^9, 3.705759299928439*^9, 
  3.7057594040149107`*^9, 3.705760541222499*^9, 3.70576099310653*^9, 
  3.705762630068384*^9, 3.705910841810383*^9, 3.705914913961423*^9, 
  3.70944090908222*^9, 3.70980974551578*^9, 3.7098103164130383`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ladder22list2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", "c", "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"c", "-", "a", "-", "b"}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"c", "-", "a"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"c", "-", "b"}], "]"}]}]], 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{"a", ",", "b", ",", 
          RowBox[{"a", "+", "b", "-", "c", "+", "1"}], ",", 
          RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], 
         RowBox[{"c", "-", "a", "-", "b"}]], 
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", "c", "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"a", "+", "b", "-", "c"}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", "a", "]"}], 
          RowBox[{"Gamma", "[", "b", "]"}]}]], 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{"c", "-", "a"}], ",", 
          RowBox[{"c", "-", "b"}], ",", 
          RowBox[{"c", "-", "a", "-", "b", "+", "1"}], ",", 
          RowBox[{"1", "-", "z"}]}], "]"}]}]}]}]}], "/.", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"b", "-", "a"}], "]"}], 
         RowBox[{"Gamma", "[", "c", "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", "b", "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"c", "-", "a"}], "]"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "z"}], ")"}], 
        RowBox[{"-", "a"}]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"a", ",", 
         RowBox[{"a", "+", "1", "-", "c"}], ",", 
         RowBox[{"a", "+", "1", "-", "b"}], ",", 
         FractionBox["1", "z"]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"a", "-", "b"}], "]"}], 
         RowBox[{"Gamma", "[", "c", "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", "a", "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"c", "-", "b"}], "]"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "z"}], ")"}], 
        RowBox[{"-", "b"}]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"b", ",", 
         RowBox[{"b", "+", "1", "-", "c"}], ",", 
         RowBox[{"b", "+", "1", "-", "a"}], ",", 
         FractionBox["1", "z"]}], "]"}]}]}]}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder22p21", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}], "}"}]}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.705760221734438*^9, 3.705760222223956*^9}, {
  3.705760356425323*^9, 3.705760356911379*^9}, {3.705760627941201*^9, 
  3.7057606291519747`*^9}, {3.705761027342204*^9, 3.70576108620996*^9}, {
  3.705761152348628*^9, 3.7057611898374*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["16", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "\[Epsilon]"}]], " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
      RowBox[{"Sec", "[", 
       RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
   SuperscriptBox["\[Kappa]", "3"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.705760224550634*^9, 3.70576036760045*^9, 3.705760660104347*^9, {
   3.7057610326853952`*^9, 3.705761089474121*^9}, 3.705761214025139*^9, 
   3.705762654398946*^9, 3.705910865566494*^9, 3.7059149374498262`*^9, 
   3.709440931454574*^9, 3.70980976783912*^9, 3.709810338974576*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder22list2", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
     "\[RuleDelayed]", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"c", "-", "a", "-", "b"}], "]"}], 
         RowBox[{"Gamma", "[", "c", "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"c", "-", "a"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"c", "-", "b"}], "]"}]}]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"a", ",", "b", ",", 
         RowBox[{"a", "+", "b", "-", "c", "+", "1"}], ",", 
         RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"c", "-", "a", "-", "b"}]], 
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"a", "+", "b", "-", "c"}], "]"}], 
         RowBox[{"Gamma", "[", "c", "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", "a", "]"}], 
         RowBox[{"Gamma", "[", "b", "]"}]}]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"c", "-", "a"}], ",", 
         RowBox[{"c", "-", "b"}], ",", 
         RowBox[{"c", "-", "a", "-", "b", "+", "1"}], ",", 
         RowBox[{"1", "-", "z"}]}], "]"}]}]}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"Hypergeometric2F1Regularized", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"b", "-", "a"}], "]"}], 
        RowBox[{
         RowBox[{"Gamma", "[", "b", "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"c", "-", "a"}], "]"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "z"}], ")"}], 
        RowBox[{"-", "a"}]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"a", ",", 
         RowBox[{"a", "+", "1", "-", "c"}], ",", 
         RowBox[{"a", "+", "1", "-", "b"}], ",", 
         FractionBox["1", "z"]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"a", "-", "b"}], "]"}], 
        RowBox[{
         RowBox[{"Gamma", "[", "a", "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"c", "-", "b"}], "]"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "z"}], ")"}], 
        RowBox[{"-", "b"}]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"b", ",", 
         RowBox[{"b", "+", "1", "-", "c"}], ",", 
         RowBox[{"b", "+", "1", "-", "a"}], ",", 
         FractionBox["1", "z"]}], "]"}]}]}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder22p22", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{"%", " ", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}], "}"}]}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.705761234779051*^9, 3.7057612587703257`*^9}, {
   3.705761314448226*^9, 3.705761344311202*^9}, 3.705761715284335*^9, 
   3.705761790634096*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"4", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", " ", "\[Epsilon]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
  RowBox[{"3", " ", "\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
   SuperscriptBox["\[Kappa]", "3"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.705761222276252*^9, 3.705761261808095*^9}, 
   3.705761340566387*^9, 3.70576143393987*^9, 3.7057618904031153`*^9, 
   3.7057627833304863`*^9, 3.705910984740819*^9, 3.705915056152454*^9, 
   3.7094410433543777`*^9, 3.7098104532433453`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder22list2", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
     "\[RuleDelayed]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"-", "a"}]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"a", ",", 
        RowBox[{"c", "-", "b"}], ",", "c", ",", 
        FractionBox["z", 
         RowBox[{"z", "-", "1"}]]}], "]"}]}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder22p23", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"%", " ", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", "1"}], "}"}], 
         ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ">", 
            FractionBox["1", "2"]}], "}"}]}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"Beta", "[", 
         RowBox[{"z_", ",", "a_", ",", "b_"}], "]"}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "a"}], "/", "a"}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"1", "-", "b"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", "+", "1"}], "}"}], ",", "z"}], "]"}]}]}]}], "//", 
      "FunctionExpand"}], ")"}], "/.", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
     "\[RuleDelayed]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"-", "b"}]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"b", ",", 
        RowBox[{"c", "-", "a"}], ",", "c", ",", 
        FractionBox["z", 
         RowBox[{"z", "-", "1"}]]}], "]"}]}]}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.6953820928560677`*^9, 3.695382113418581*^9}, 
   3.695382349591384*^9, {3.695382503393491*^9, 3.695382508698048*^9}, {
   3.695383163280837*^9, 3.6953831713823566`*^9}, {3.705744459254705*^9, 
   3.705744471936995*^9}, {3.7057588167828217`*^9, 3.705758822660775*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]], 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.695382343224276*^9, 3.6953823513116493`*^9}, 
   3.695382512709412*^9, 3.695383195440022*^9, 3.695383227849402*^9, 
   3.695386034707322*^9, 3.695474511443536*^9, 3.7005470818984632`*^9, 
   3.705743881236299*^9, 3.705744539412313*^9, 3.705759000698905*^9, 
   3.705759611436499*^9, 3.705761910942836*^9, 3.705762803369141*^9, 
   3.705911004180511*^9, 3.705915074776785*^9, 3.7094410617975597`*^9, 
   3.709810471562986*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder22list2", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
     "\[RuleDelayed]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"-", "b"}]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"b", ",", 
        RowBox[{"c", "-", "a"}], ",", "c", ",", 
        FractionBox["z", 
         RowBox[{"z", "-", "1"}]]}], "]"}]}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "1"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder22p24", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"%", " ", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", "1"}], "}"}], 
         ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ">", 
            FractionBox["1", "2"]}], "}"}]}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"Beta", "[", 
         RowBox[{"z_", ",", "a_", ",", "b_"}], "]"}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "a"}], "/", "a"}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"1", "-", "b"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", "+", "1"}], "}"}], ",", "z"}], "]"}]}]}]}], "//", 
      "FunctionExpand"}], ")"}], "/.", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
     "\[RuleDelayed]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"-", "a"}]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"a", ",", 
        RowBox[{"c", "-", "b"}], ",", "c", ",", 
        FractionBox["z", 
         RowBox[{"z", "-", "1"}]]}], "]"}]}]}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.695382608659086*^9, 3.69538261599109*^9}, {
  3.6953828532068377`*^9, 3.6953828755536222`*^9}, {3.6953831885748777`*^9, 
  3.6953832194239893`*^9}, {3.705744452849704*^9, 3.705744454942325*^9}, {
  3.7057588276946783`*^9, 3.705758832653213*^9}, {3.705759635093288*^9, 
  3.705759640571554*^9}, {3.705761823993867*^9, 3.705761826848304*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", "\[Epsilon]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
     SuperscriptBox["\[Kappa]", "3"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", 
       RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}]], 
   RowBox[{
    SuperscriptBox["4", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Epsilon]"}]], " ", 
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
    SuperscriptBox["\[CapitalNu]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["\[Pi]"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
       RowBox[{"Hypergeometric2F1Regularized", "[", 
        RowBox[{"1", ",", 
         RowBox[{"4", " ", "\[Epsilon]"}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.69538260987082*^9, 3.6953826178430862`*^9}, 
   3.695382876810183*^9, {3.695383207182016*^9, 3.695383224436262*^9}, 
   3.695386040716558*^9, 3.695474516837957*^9, 3.7005470870522623`*^9, 
   3.7057438872225237`*^9, 3.705744549090168*^9, 3.705759650983045*^9, 
   3.705761936745514*^9, 3.705762829277912*^9, 3.705911030235816*^9, 
   3.705915100259053*^9, 3.709441085825243*^9, 3.709810495337058*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ladder22p2", "=", 
   RowBox[{
   "Ladder22p21", "+", "Ladder22p22", "+", "Ladder22p23", "+", 
    "Ladder22p24"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.678889708761056*^9, 3.678889738561181*^9}, {
  3.6953832349238453`*^9, 3.695383245035187*^9}, {3.695385962089705*^9, 
  3.695385979768833*^9}, {3.705758837184716*^9, 3.7057588541886587`*^9}, {
  3.7057597250118504`*^9, 3.705759731777289*^9}, {3.705761921700737*^9, 
  3.705761923291747*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder22fin", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Ladder22p1", "+", "Ladder22p2"}], ")"}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.678889780657876*^9, 3.678889809881311*^9}, {
   3.695386045167121*^9, 3.695386046563725*^9}, 3.695386140933052*^9, {
   3.705744114583276*^9, 3.705744116606721*^9}, {3.7057443289335203`*^9, 
   3.705744362044817*^9}, {3.7057445623070498`*^9, 3.705744593692127*^9}, {
   3.7057588564632874`*^9, 3.705758865125359*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]], 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "5"}], "-", 
     RowBox[{"4", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["64", "\[Epsilon]"], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
            RowBox[{"-", "1"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
            RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[Pi]", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", "\[Epsilon]"}], "+", 
         RowBox[{"6", " ", "\[Epsilon]", " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
            RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}]], " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[Pi]"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
          RowBox[{"Hypergeometric2F1Regularized", "[", 
           RowBox[{"1", ",", 
            RowBox[{"4", " ", "\[Epsilon]"}], ",", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
            RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[Pi]", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
          RowBox[{"Sec", "[", 
           RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}]]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.678889797630652*^9, 3.678889810096533*^9}, 
   3.67905897845553*^9, 3.679059349613117*^9, 3.679665401703939*^9, 
   3.679778931199959*^9, 3.679779377874722*^9, 3.695383249064579*^9, 
   3.695386047178926*^9, 3.69538614243125*^9, 3.695474517651827*^9, 
   3.7005470877352257`*^9, 3.7057438881424522`*^9, {3.705744339242087*^9, 
   3.705744367296608*^9}, {3.705744562954986*^9, 3.705744580005114*^9}, 
   3.705744612905877*^9, 3.705759700679249*^9, 3.7057597594576473`*^9, 
   3.7057619498722887`*^9, 3.705762842113378*^9, 3.705911041023738*^9, 
   3.7059151108091288`*^9, 3.709441096222167*^9, 3.709810505177663*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder22exp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{" ", "Ladder22fin"}], 
              SuperscriptBox[
               RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
             "PowerExpand"}], ")"}], "/.", " ", 
           RowBox[{
            RowBox[{"Hypergeometric2F1Regularized", "[", 
             RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], ":>", 
            " ", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"Gamma", "[", "c", "]"}]], 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}]}]}]}], "/.", 
          
          RowBox[{
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"HypExp", "[", 
            RowBox[{
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
             "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}],
       "]"}]}], "/.", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], "\[RuleDelayed]", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"]}]}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"\[CapitalMu]", " ", 
       SuperscriptBox["\[CapitalNu]", "3"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Theta]", "2"], "]"}], "2"]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7057597187211103`*^9, 3.705759718800199*^9}, {
  3.705759754999022*^9, 3.705759791984606*^9}, {3.7057598317491693`*^9, 
  3.705759848013054*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], 
      RowBox[{"72", " ", "\[Epsilon]"}]], "+", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"Log", "[", "8", "]"}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", "36"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Pi]", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Log", "[", "8", "]"}]}], ")"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
           RowBox[{"Log", "[", "64", "]"}]}], ")"}]}], "+", 
        RowBox[{"102", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.705759825944208*^9, 3.7057598868372393`*^9, 
  3.705761963110358*^9, 3.705762849006084*^9, 3.705911048090371*^9, 
  3.7059151171086187`*^9, 3.7094411017601547`*^9, 3.709810510964376*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder2", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "6"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "5"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{{3.6788901350597363`*^9, 3.6788901405067787`*^9}, {
  3.705758329996578*^9, 3.7057583361904793`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ladder2", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"nJ", "[", 
         RowBox[{"\[Tau]", "[", "5", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"nJb", "[", 
         RowBox[{"\[Tau]", "[", "4", "]"}], "]"}]}], "\[RuleDelayed]", 
       "1"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "3", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
     "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "4", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "5", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder23", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Mu]", 
         RowBox[{"6", "\[Epsilon]"}]], 
        SuperscriptBox["L", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"%", "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
            RowBox[{"L", " ", 
             RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
           RowBox[{"-", 
            RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], ")"}]}], "//", 
       "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.7057620192026997`*^9, 3.7057620742426157`*^9}, {
  3.70944070135662*^9, 3.70944070890795*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{
  3.705762033435848*^9, {3.705762067584611*^9, 3.705762079253797*^9}, 
   3.705762852668645*^9, 3.705911052023223*^9, 3.705915120701488*^9, 
   3.709441105187065*^9, 3.709810514440296*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder23fin", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{"Ladder23", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", 
        RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ">", 
         FractionBox["1", "2"]}], "}"}]}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Beta", "[", 
      RowBox[{"z_", ",", "a_", ",", "b_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "a"}], "/", "a"}], ")"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"1", "-", "b"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", "+", "1"}], "}"}], ",", "z"}], "]"}]}]}]}], "//", 
   "FunctionExpand"}]}]], "Input",
 CellChangeTimes->{{3.705744682348737*^9, 3.705744745733897*^9}, 
   3.705744778766448*^9, {3.70574529468429*^9, 3.7057452972307177`*^9}, {
   3.7057620698209476`*^9, 3.705762087644987*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     FractionBox["1", "2"], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"4", " ", "\[Epsilon]"}], "+", 
     RowBox[{"6", " ", "\[Epsilon]", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"2", "+", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   SuperscriptBox["\[Kappa]", "3"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.705744762004219*^9, 3.7057447910527477`*^9}, 
   3.705745314788571*^9, 3.705762117769815*^9, 3.70576287829501*^9, 
   3.705911079141551*^9, 3.705915146016053*^9, 3.7094411313652678`*^9, 
   3.709810539421761*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder23exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder23fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"\[CapitalMu]", " ", 
       SuperscriptBox["\[CapitalNu]", "3"], 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.705762096336722*^9, 3.705762124972073*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}]}], 
      RowBox[{"36", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "4", "]"}]}], "-", 
        RowBox[{"25", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{{3.705762122352943*^9, 3.705762127600606*^9}, 
   3.705762880185862*^9, 3.70591108105506*^9, 3.7059151478023367`*^9, 
   3.709441133106015*^9, 3.709810541152542*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder2", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    RowBox[{"-", "L"}], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "6"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{{3.6788901350597363`*^9, 3.6788901405067787`*^9}, {
  3.700560084294888*^9, 3.7005600952268343`*^9}, {3.705758339319594*^9, 
  3.7057583478509007`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ladder2", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
    "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "4", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "5", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "6", "]"}], ">", "0"}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder24", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Mu]", 
         RowBox[{"6", "\[Epsilon]"}]], 
        SuperscriptBox["L", "6"], 
        RowBox[{"(", 
         RowBox[{"%", "/.", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
           RowBox[{"L", " ", 
            RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], ")"}]}], "//", 
       "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705762166604579*^9, 3.705762176357456*^9}, {
  3.709440714104272*^9, 3.7094407157311563`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705762179581531*^9, 3.7057628825142603`*^9, 
  3.7059110834411793`*^9, 3.705915150111554*^9, 3.709441135317181*^9, 
  3.7098105434538097`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder24fin", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{"Ladder24", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "1", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", 
       RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "6", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "5", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "6", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "4", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}], "}"}]}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.705744880055003*^9, 3.705744915826619*^9}, {
  3.705744971150131*^9, 3.70574497247571*^9}, {3.705745016953876*^9, 
  3.705745017040104*^9}, {3.705745306625978*^9, 3.705745309500308*^9}, {
  3.705762184717457*^9, 3.705762191263363*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "\[Epsilon]"}], "]"}]}], 
  RowBox[{"48", " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
   SuperscriptBox["\[Kappa]", "3"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", " ", "\[Epsilon]"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.705744937184877*^9, 3.705744998015728*^9, 
  3.705745032648438*^9, 3.705745327842198*^9, 3.705762223245696*^9, 
  3.70576291157017*^9, 3.705911113096682*^9, 3.70591517888721*^9, 
  3.709441162768252*^9, 3.709810571177886*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder24exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder24fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"\[CapitalMu]", " ", 
       SuperscriptBox["\[CapitalNu]", "3"]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.705762199973875*^9, 3.70576220718501*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]]}], "-", 
     FractionBox["1", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "36"}], "+", 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{"36", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705762226280711*^9, 3.70576291356421*^9, 
  3.7059111149688168`*^9, 3.705915180703017*^9, 3.709441163708234*^9, 
  3.70981057190963*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Summing up", "Subsubsection",
 CellChangeTimes->{{3.678713245634508*^9, 3.678713255077751*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"Ladder21fin", "+", 
    RowBox[{"2", "Ladder23fin"}], "+", 
    RowBox[{"2", "Ladder22fin"}], "+", 
    RowBox[{"2", "Ladder24fin"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709440339232987*^9, 3.709440362540566*^9}, {
  3.709440734450016*^9, 3.709440748963537*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L2exp", "=", 
  RowBox[{"\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"(", 
              RowBox[{"Ladder21exp", "+", 
               RowBox[{"2", "Ladder23exp"}], "+", 
               RowBox[{"2", "Ladder22exp"}], "+", 
               RowBox[{"2", "Ladder24exp"}]}], ")"}], 
             RowBox[{"\[CapitalMu]", " ", 
              SuperscriptBox["\[CapitalNu]", "3"], " ", 
              SuperscriptBox[
               RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]}]], "/.", 
            RowBox[{
             RowBox[{"Log", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"With", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f", "=", 
                 RowBox[{
                  RowBox[{"FactorInteger", "[", "a", "]"}], "//", 
                  "Flatten"}]}], "}"}], ",", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], 
                RowBox[{"Log", "[", 
                 RowBox[{"f", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}]}]}], "/.", 
           
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Theta]", "2"], "]"}], "\[RuleDelayed]", 
            "c\[Theta]"}]}], "/.", 
          RowBox[{
           RowBox[{"Log", "[", "2", "]"}], "\[Rule]", "l"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], "//", "Normal"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709440383866314*^9, 3.709440467693956*^9}, {
  3.709440518739808*^9, 3.7094405771244392`*^9}, {3.709440750502006*^9, 
  3.709440779379776*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   SuperscriptBox["\[CapitalNu]", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "c\[Theta]"}]}], ")"}], " ", "c\[Theta]"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"9", " ", "c\[Theta]", " ", "l"}], "+", 
       RowBox[{
        SuperscriptBox["c\[Theta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"6", " ", "l"}]}], ")"}]}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "18"], "-", 
       RowBox[{
        FractionBox["1", "36"], " ", "c\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "c\[Theta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "l"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"7", " ", "c\[Theta]"}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], "\[Epsilon]"], "+", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "c\[Theta]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"6", " ", "l", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"36", "+", 
                 RowBox[{"6", " ", "l", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "l"}], ")"}]}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "54"}], "+", 
                 SuperscriptBox["\[Pi]", "2"], "-", 
                 RowBox[{"51", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"90", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.7094411673853397`*^9, 3.709810574653409*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder", " ", "Diagrams", " ", "3", " ", 
  RowBox[{"(", 
   SubscriptBox["L", "3"], ")"}]}]], "Subsection",
 CellChangeTimes->{{3.7056782619064627`*^9, 3.705678282699808*^9}, {
  3.705733881523613*^9, 3.705733884033053*^9}, {3.705763031048242*^9, 
  3.7057630345543613`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OutFermionic", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7056782318545094`*^9, 3.705678250836844*^9}, {
  3.705678380068272*^9, 3.705678383146295*^9}, {3.705733885745469*^9, 
  3.705733885825284*^9}, {3.7057630679113703`*^9, 3.7057630680271893`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    TagBox[{{
       {GrayLevel[0], 
        LineBox[{{3., 1.826284287026162}, {2.9243290941164832`, 
         1.6912784731219959`}, {2.9034359699774366`, 1.655485848843118}, {
         2.88130326227847, 1.6204461879005425`}, {2.8579580760976286`, 
         1.5862024020228045`}, {2.833429001388839, 1.5527964282607785`}, {
         2.8077460779688925`, 1.5202691776289816`}, {2.780940758728831, 
         1.488660485003425}, {2.7530458711147987`, 1.4580090603373672`}, {
         2.3530458711147997`, 1.0336420914189743`}, {2.3240955769255294`, 
         1.0039854723363266`}, {2.2941253304756994`, 0.9753599781607671}, {
         2.263171835176392, 0.9478006654368569}, {2.231272998585835, 
         0.9213412849976348}, {2.198467885985471, 0.8960142406312668}, {
         2.164796672538203, 0.8718505493973708}, {2.1303005940874162`, 
         0.8488798036416123}, {2., 0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{3., 1.826284287026162}, {2.8696994059125833`, 
         1.7427713481147291`}, {2.8352033274617963`, 1.7198006023589705`}, {
         2.8015321140145284`, 1.6956369111250744`}, {2.768727001414164, 
         1.6703098667587066`}, {2.7368281648236077`, 1.6438504863194843`}, {
         2.7058746695243, 1.616291173595574}, {2.67590442307447, 
         1.5876656794200146`}, {2.6469541288852003`, 1.5580090603373669`}, {
         2.2469541288852013`, 1.1336420914189744`}, {2.219059241271169, 
         1.1029906667529161`}, {2.1922539220311075`, 1.0713819741273594`}, {
         2.166570998611161, 1.038854723495563}, {2.142041923902372, 
         1.005448749733537}, {2.11869673772153, 0.9712049638557987}, {
         2.096564030022564, 0.9361653029132233}, {2.0756709058835168`, 
         0.9003726786343454}, {2., 0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{2., 0.7653668647301796}, {1., 0.13052619222005157`}}]}, 
       {GrayLevel[0], 
        LineBox[{{1., 0.13052619222005157`}, {-3., 1.826284287026162}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{1., 0.13052619222005157`}, {0., 0.}}]}, 
       {GrayLevel[0], 
        LineBox[{{-1., 0.13052619222005157`}, {-1.1193306356804005`, 
         0.17015929750341863`}, {-1.1510951619675476`, 
         0.18133001755282385`}, {-1.1824493765026935`, 
         0.19360533211307296`}, {-1.213354880982135, 
         0.20697020807734046`}, {-1.2437738266201595`, 
         0.22140827799474794`}, {-1.273668960501002, 
         0.23690186011495296`}, {-1.3030036712010615`, 
         0.25343198004231127`}, {-1.3317420336255072`, 
         0.27097839397309054`}, {-1.7317420336255065`, 
         0.5249146629771411}, {-1.759848853004363, 
         0.5434558824913309}, {-1.7872897079941952`, 
         0.5629692008686864}, {-1.8140309928326066`, 
         0.5834307208967777}, {-1.840039958493928, 
         0.6048153841369888}, {-1.8652847527956924`, 
         0.6270970016126267}, {-1.8897344594067806`, 
         0.6502482858815551}, {-1.9133591357094673`, 
         0.6742408844540797}, {-2., 0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.13052619222005157`}, {-1.0866408642905334`, 
         0.221652172496152}, {-1.1102655405932202`, 
         0.24564477106867655`}, {-1.134715247204309, 
         0.2687960553376051}, {-1.1599600415060731`, 
         0.2910776728132428}, {-1.1859690071673943`, 
         0.3124623360534539}, {-1.2127102920058057`, 
         0.3329238560815453}, {-1.2401511469956379`, 
         0.3524371744589007}, {-1.2682579663744944`, 
         0.37097839397309046`}, {-1.6682579663744939`, 
         0.6249146629771413}, {-1.6969963287989396`, 
         0.6424610769079204}, {-1.7263310394989988`, 
         0.6589911968352786}, {-1.7562261733798414`, 
         0.6744847789554838}, {-1.7866451190178663`, 
         0.6889228488728911}, {-1.8175506234973078`, 
         0.7022877248371586}, {-1.8489048380324535`, 
         0.7145630393974078}, {-1.8806693643196006`, 0.725733759446813}, {-2.,
          0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.13052619222005157`}, {0., 0.}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-2., 0.7653668647301796}, {-3., 1.826284287026162}}]}}, {
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{3., 1.826284287026162}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["1", {3., 1.826284287026162}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{2., 0.7653668647301796}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["2", {2., 0.7653668647301796}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{1., 0.13052619222005157`}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["3", {1., 0.13052619222005157`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-3., 1.826284287026162}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["6", {-3., 1.826284287026162}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-1., 0.13052619222005157`}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["4", {-1., 0.13052619222005157`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-2., 0.7653668647301796}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["5", {-2., 0.7653668647301796}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{0., 0.}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
     Annotation[#, 
      VertexCoordinateRules -> {{3., 1.826284287026162}, {2., 
       0.7653668647301796}, {1., 0.13052619222005157`}, {-3., 
       1.826284287026162}, {-1., 0.13052619222005157`}, {-2., 
       0.7653668647301796}, {0., 0.}}]& ],
    AspectRatio->Automatic,
    FrameTicks->None,
    ImageSize->450,
    PlotRange->All,
    PlotRangePadding->Scaled[0.1]], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Kappa]", "3"]], 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["\[CapitalMu]", "2"], " ", 
      SuperscriptBox["\[CapitalNu]", "2"], " ", 
      RowBox[{
       SubscriptBox["n", "1"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
      RowBox[{
       SubscriptBox["n", "3"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
      RowBox[{
       SubscriptBox["n", "5"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "3"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "3"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "6"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "5"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "2"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "2"]], 
        SubscriptBox["\[Sigma]", "1"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "2"], ",", 
         SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "4"]], 
        SubscriptBox["\[Sigma]", "2"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "4"], ",", 
         SubscriptBox["x", "5"]}], "]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "6"]], 
        SubscriptBox["\[Sigma]", "3"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "6"], ",", 
         SubscriptBox["x", "3"]}], "]"}], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "1"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "2"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "3"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "4"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "5"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "6"], "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7057338872516327`*^9, 3.705762471511628*^9, 
  3.7057630683530893`*^9, 3.705819388462983*^9, 3.705911115305916*^9, 
  3.705915181012006*^9, 3.709441167670743*^9, 3.7098105873141603`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"OutFermionic", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Eta]", "[", 
           RowBox[{"x", "[", 
            RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}], "\[CenterDot]", 
          
          RowBox[{"\[Gamma]", "[", "\[Mu]_", "]"}], "\[CenterDot]", 
          RowBox[{"\[Eta]b", "[", 
           RowBox[{"x", "[", 
            RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}]}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"\[Eta]", "[", 
              RowBox[{"x", "[", 
               RowBox[{"\[Tau]", "[", "b", "]"}], "]"}], "]"}], 
             "\[CenterDot]", 
             RowBox[{"\[Eta]b", "[", 
              RowBox[{"x", "[", 
               RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "]"}]}]]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"xp", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Mu]"}], "]"}], "+", 
            RowBox[{"xp", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Mu]"}], "]"}]}], 
           ")"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", "\[Xi]_", ",", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", 
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}]}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", " ", 
          FractionBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", 
             RowBox[{
              FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]]}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Xi]"}], "]"}], "-", 
            RowBox[{"x", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Xi]"}], "]"}]}], 
           ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "-", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "b", "]"}], "]"}]}], ")"}], "2"], 
            ")"}], 
           RowBox[{
            FractionBox["3", "2"], "-", "\[Epsilon]"}]]]}]}]}], "//.", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "+", 
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "-", 
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}]}], "\[RuleDelayed]", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
          RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}]}]}]}], "//.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "-", 
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], ")"}], "2"], 
      "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}], "2"]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Eta]", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"\[Eta]b", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}]}], "\[RuleDelayed]", 
     
     RowBox[{"2", "I"}]}]}], "/.", 
   RowBox[{
    RowBox[{"mod", "[", "a_", "]"}], "\[RuleDelayed]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.7057583686685743`*^9, 3.70575836870815*^9}, {
  3.705758482721561*^9, 3.705758482782037*^9}, {3.7057630733349037`*^9, 
  3.705763075133383*^9}, {3.709440868289999*^9, 3.709440870145097*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{"8", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{
    SubscriptBox["n", "1"], "\[CenterDot]", 
    SubscriptBox[
     OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
   RowBox[{
    SubscriptBox["n", "3"], "\[CenterDot]", 
    SubscriptBox[
     OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
   RowBox[{
    SubscriptBox["n", "5"], "\[CenterDot]", 
    SubscriptBox[
     OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
     RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", "\[Epsilon]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "4", "]"}], "-", 
     RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", "\[Epsilon]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], "+", 
     RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Tau]", "[", "3", "]"}]}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", "\[Epsilon]"}]]}]}]], "Output",
 CellChangeTimes->{3.7057630774810247`*^9, 3.705819388993896*^9, 
  3.705911115350793*^9, 3.70591518105614*^9, 3.7094411677522917`*^9, 
  3.709810587399499*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder3", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "4"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "3"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{
  3.678896789589548*^9, {3.6788972255567293`*^9, 3.67889722560736*^9}, {
   3.705816505709017*^9, 3.7058165135148687`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ladder3", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"nJ", "[", 
         RowBox[{"\[Tau]", "[", "5", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"nJb", "[", 
         RowBox[{"\[Tau]", "[", "4", "]"}], "]"}]}], "\[RuleDelayed]", 
       "1"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
     "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder31", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "6"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"%", "/.", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
               RowBox[{"L", " ", 
                RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "5", "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"\[Tau]", "[", "5", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705816565956253*^9, 3.705816613032572*^9}, {
  3.709440877232397*^9, 3.709440884823985*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}], "+", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{{3.705816610703367*^9, 3.705816619422584*^9}, 
   3.70581939424909*^9, 3.705911120003106*^9, 3.7059151855876827`*^9, 
   3.70944117273636*^9, 3.709810592124802*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "it", " ", "is", " ", "convenient", " ", "to", " ", "symmetrize", " ", 
    "the", " ", "integrals", " ", 
    SubscriptBox["\[Tau]", "4"]}], ",", 
   RowBox[{
    SubscriptBox["\[Tau]", "5"], " ", "and", " ", 
    SubscriptBox["\[Tau]", "1"]}], ",", 
   SubscriptBox["\[Tau]", "2"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7058169781287823`*^9, 3.705817039449265*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Integrate", "[", 
     RowBox[{"Ladder31", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}], ",", 
         RowBox[{"1", ">", 
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", "0"}], ",", 
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}]}], "}"}]}]}], "]"}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "3", "]"}], "+", 
         RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}]}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], ":>", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
          RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "3", "]"}], "+", 
          RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "<", 
         RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}], ",", 
        RowBox[{"1", ">", 
         RowBox[{"\[Tau]", "[", "3", "]"}], ">", "0"}], ",", 
        RowBox[{"\[Epsilon]", ">", 
         FractionBox["1", "2"]}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder31fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.69512797878374*^9, 3.695128049355008*^9}, 
   3.695128199910844*^9, {3.705816851693248*^9, 3.705816859194626*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Pi]", " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"4", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "\[Epsilon]"}]}]]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
   SuperscriptBox["\[Kappa]", "3"]}]]], "Output",
 CellChangeTimes->{3.69512795805933*^9, 3.695128069424021*^9, 
  3.695128225781115*^9, 3.695386270416932*^9, 3.695474563034535*^9, 
  3.700547133672295*^9, 3.705816898592284*^9, 3.705819435309125*^9, 
  3.705911156502057*^9, 3.705915222217464*^9, 3.709441208680498*^9, 
  3.709810627509591*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder31exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder31fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"d_", ",", "e_"}], "}"}], ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "e"}], "}"}], ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], " ", 
       SuperscriptBox["\[CapitalNu]", "2"], 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"], 
      RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{{3.705816950178491*^9, 3.705816955138567*^9}, 
   3.705819438125278*^9, 3.7059111585185747`*^9, 3.705915224137404*^9, 
   3.709441210510113*^9, 3.709810629251953*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder3", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "5"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "4"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{{3.679041269122879*^9, 3.679041273985984*^9}, {
  3.7058165150358553`*^9, 3.705816532869817*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder3", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
     "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "4", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder32", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "6"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"%", "/.", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
              RowBox[{"L", " ", 
               RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "5", "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"\[Tau]", "[", "5", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705817068152422*^9, 3.7058170866302567`*^9}, {
  3.709440891688342*^9, 3.709440896311328*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.70581709514122*^9, 3.705819445003978*^9, 
  3.705911164649218*^9, 3.705915229976829*^9, 3.70944121597295*^9, 
  3.709810635083086*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder32fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder32", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "6", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.705817122652234*^9, 3.705817222455155*^9}, {
  3.705817293177911*^9, 3.705817295795477*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SuperscriptBox["\[Kappa]", "3"]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"6", " ", "\[Epsilon]"}], "]"}]}]]}], "-", 
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", "\[Epsilon]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]", " ", "\[Epsilon]", " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"4", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", "\[Epsilon]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}], 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Epsilon]"}]], " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], 
       SqrtBox["\[Pi]"]], "+", 
      FractionBox[
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}]]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.7058172666836157`*^9, 3.705817342396141*^9, 
  3.705819497468485*^9, 3.705911204988493*^9, 3.70591527138048*^9, 
  3.709441255530201*^9, 3.709810678390687*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder32exp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{" ", "Ladder32fin"}], 
              SuperscriptBox[
               RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
             "PowerExpand"}], ")"}], "/.", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
            "\[RuleDelayed]", 
            RowBox[{"HypExp", "[", 
             RowBox[{
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
              "\[Epsilon]", ",", "3"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"d_", ",", "e_"}], "}"}], ",", "z_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"HypExp", "[", 
            RowBox[{
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"d", ",", "e"}], "}"}], ",", "z"}], "]"}], ",", 
             "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}],
       "]"}]}], "/.", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], "\[RuleDelayed]", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"]}]}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], " ", 
       SuperscriptBox["\[CapitalNu]", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Theta]", "2"], "]"}], "2"]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.705817287513261*^9, 3.705817315651565*^9}, {
  3.705817384735083*^9, 3.705817394774548*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]]}], "+", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"Log", "[", "4", "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"Log", "[", "4096", "]"}]}], 
      RowBox[{"24", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "24"], " ", 
      RowBox[{"(", 
       RowBox[{"48", "-", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Log", "[", "256", "]"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.705817359606654*^9, 3.705817411653264*^9, 
  3.705819514434808*^9, 3.705911218707505*^9, 3.705915285465529*^9, 
  3.709441263220357*^9, 3.709810685841007*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder3", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "6"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "5"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{{3.679042415378289*^9, 3.679042419770409*^9}, {
  3.705816517964983*^9, 3.705816534002323*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ladder3", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"nJ", "[", 
         RowBox[{"\[Tau]", "[", "5", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"nJb", "[", 
         RowBox[{"\[Tau]", "[", "4", "]"}], "]"}]}], "\[RuleDelayed]", 
       "1"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
     "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "4", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "5", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder33", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "6"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"%", "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"L", " ", 
              RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705817444725528*^9, 3.705817468122786*^9}, {
  3.709440902913023*^9, 3.709440910983736*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.70581747894981*^9, 3.705819519968172*^9, 
  3.7059112239205923`*^9, 3.7059152902637587`*^9, 3.709441268016307*^9, 
  3.709810690465061*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"Integrate", "[", 
    RowBox[{"Ladder33", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", 
       RowBox[{"\[Tau]", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "<", 
         RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}], ",", 
        RowBox[{"1", ">", 
         RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "5", "]"}], ">", "0"}], ",", 
        RowBox[{"\[Epsilon]", ">", 
         FractionBox["1", "2"]}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", 
       RowBox[{"\[Tau]", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "<", 
         RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}], ",", 
        RowBox[{"1", ">", 
         RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "3", "]"}], ">", "0"}], ",", 
        RowBox[{"\[Epsilon]", ">", 
         FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "3", "]"}], "+", 
         RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}]}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], ":>", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
          RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "3", "]"}], "+", 
          RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "<", 
         RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}], ",", 
        RowBox[{"1", ">", 
         RowBox[{"\[Tau]", "[", "3", "]"}], ">", "0"}], ",", 
        RowBox[{"\[Epsilon]", ">", 
         FractionBox["1", "2"]}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", ">", 
        RowBox[{"\[Tau]", "[", "3", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder33fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.695127212869821*^9, 3.695127242662282*^9}, {
  3.695127396799574*^9, 3.6951274002386007`*^9}, {3.695127625492674*^9, 
  3.6951276475878067`*^9}, {3.705817487041369*^9, 3.705817496047511*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "3"], " ", 
     SuperscriptBox["\[Kappa]", "3"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"6", " ", "\[Epsilon]"}]}], "]"}]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", " ", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}], "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], "]"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.695127261120654*^9, 3.695127418460157*^9, 
  3.695127664223796*^9, 3.695386367404533*^9, 3.695474009339737*^9, 
  3.695474613620213*^9, 3.7005471864008102`*^9, 3.705817539095999*^9, 
  3.705819556700184*^9, 3.7059112574062757`*^9, 3.705915323738221*^9, 
  3.709441300344933*^9, 3.709810723027272*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder33exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder33fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], " ", 
       SuperscriptBox["\[CapitalNu]", "2"], 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.705817512280073*^9, 3.705817532857349*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"], 
      RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "32", "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.70581754824573*^9, 3.705819561165654*^9, 
  3.705911261493827*^9, 3.705915327712193*^9, 3.7094413040431232`*^9, 
  3.709810726855279*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder3", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "2"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "1"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{{3.679042708475815*^9, 3.6790427243148813`*^9}, {
  3.705816521070405*^9, 3.7058165351814747`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ladder3", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"nJ", "[", 
         RowBox[{"\[Tau]", "[", "5", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"nJb", "[", 
         RowBox[{"\[Tau]", "[", "4", "]"}], "]"}]}], "\[RuleDelayed]", 
       "1"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "3", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "6", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
     "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "3", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "2", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder34", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "6"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"%", "/.", 
                RowBox[{
                 RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
                 RowBox[{"L", " ", 
                  RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
               RowBox[{
                RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
                RowBox[{"-", 
                 RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], "/.", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "5", "]"}], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"\[Tau]", "[", "5", "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"\[Tau]", "[", "3", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "2", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "2", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705818250696377*^9, 3.705818275942758*^9}, {
  3.709440917128833*^9, 3.709440924072299*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705818283337304*^9, 3.705819566850588*^9, 
  3.705911267110916*^9, 3.705915332750457*^9, 3.709441308829782*^9, 
  3.709810731610079*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder34fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder34", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "6", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "5", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.705818305819325*^9, 3.705818359656622*^9}, {
  3.7058185456553*^9, 3.7058185457540216`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"4", " ", "\[Epsilon]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], "]"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], 
       RowBox[{"4", " ", "\[Epsilon]"}]]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]]}]], "Output",
 CellChangeTimes->{3.705818503814788*^9, 3.705818571589274*^9, 
  3.705819593575158*^9, 3.7059112935543537`*^9, 3.705915358758444*^9, 
  3.709441333376299*^9, 3.709810756661948*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder34exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder34fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], " ", 
       SuperscriptBox["\[CapitalNu]", "2"], 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.705818426909328*^9, 3.705818445239091*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"Log", "[", "64", "]"}]}], 
      RowBox[{"24", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "24"], " ", 
      RowBox[{"(", 
       RowBox[{"48", "-", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{"Log", "[", "8", "]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"Log", "[", "64", "]"}]}], ")"}]}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.705818582335245*^9, 3.705819597844253*^9, 
  3.705911297098551*^9, 3.705915362357683*^9, 3.7094413365254602`*^9, 
  3.709810759787932*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder3", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "3"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "2"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{{3.679042708475815*^9, 3.6790427243148813`*^9}, {
  3.700560723273615*^9, 3.7005607249600973`*^9}, {3.705816523620184*^9, 
  3.705816536477669*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ladder3", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
    "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "3", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder35", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "6"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"%", "/.", 
               RowBox[{
                RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
                RowBox[{"L", " ", 
                 RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "5", "]"}], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"\[Tau]", "[", "5", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "3", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705818648115093*^9, 3.7058186682947617`*^9}, {
  3.709440930761327*^9, 3.709440936195176*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.70581867428051*^9, 3.705819600838972*^9, 
  3.7059112997542753`*^9, 3.705915364902123*^9, 3.709441339053133*^9, 
  3.7098107623145514`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder35fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder35", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "6", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "5", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.700560775079816*^9, 3.700560844945447*^9}, {
   3.7005609368242702`*^9, 3.7005609625492687`*^9}, {3.700561008963223*^9, 
   3.7005610263778467`*^9}, 3.70056135088297*^9, 3.700561389537438*^9, {
   3.7005615177125063`*^9, 3.7005616024521923`*^9}, {3.700561647548806*^9, 
   3.700561658707548*^9}, {3.705818701016718*^9, 3.705818739847369*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Epsilon]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.700560830278489*^9, 3.700560855075492*^9}, 
   3.700560958096546*^9, 3.700561047232099*^9, 3.7005613668783083`*^9, 
   3.700561399098076*^9, {3.700561528657701*^9, 3.700561606170289*^9}, 
   3.700561674632653*^9, 3.705818760562982*^9, 3.705819623019435*^9, 
   3.705911319189616*^9, 3.705915384625731*^9, 3.709441357177003*^9, 
   3.709810780995273*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder35exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{" ", "Ladder35fin"}], 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
          "PowerExpand"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], " ", 
       SuperscriptBox["\[CapitalNu]", "2"]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.705818800951725*^9, 3.705818811616907*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox["1", 
      RowBox[{"2", " ", "\[Epsilon]"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.7058188156995907`*^9, 3.70581962351071*^9, 
  3.7059113195263147`*^9, 3.705915384936866*^9, 3.709441357449741*^9, 
  3.7098107812005672`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder3", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    RowBox[{"-", "L"}], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "6"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{{3.679042708475815*^9, 3.6790427243148813`*^9}, {
  3.700560723273615*^9, 3.7005607249600973`*^9}, {3.7005617640026217`*^9, 
  3.7005617680452003`*^9}, {3.705816526788907*^9, 3.705816537749345*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ladder3", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
    "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "6", "]"}], "<", 
         RowBox[{"\[Tau]", "[", "5", "]"}], "<", 
         RowBox[{"\[Tau]", "[", "4", "]"}], "<", 
         RowBox[{"\[Tau]", "[", "3", "]"}], "<", 
         RowBox[{"\[Tau]", "[", "2", "]"}], "<", 
         RowBox[{"\[Tau]", "[", "1", "]"}], "<", "0"}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder36", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Mu]", 
         RowBox[{"6", "\[Epsilon]"}]], 
        SuperscriptBox["L", "6"], 
        RowBox[{"(", 
         RowBox[{"%", "/.", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
           RowBox[{"L", " ", 
            RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], ")"}]}], "//", 
       "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705818840376343*^9, 3.705818868753707*^9}, {
  3.709440946693824*^9, 3.70944094840906*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "5", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{{3.705818855590398*^9, 3.70581887439651*^9}, 
   3.705819626041648*^9, 3.705911321877838*^9, 3.705915387292968*^9, 
   3.709441359806851*^9, 3.709810783477048*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder36fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder36", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "4", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.700560775079816*^9, 3.700560844945447*^9}, {
   3.7005609368242702`*^9, 3.7005609625492687`*^9}, {3.700561008963223*^9, 
   3.7005610263778467`*^9}, 3.70056135088297*^9, 3.700561389537438*^9, {
   3.7005615177125063`*^9, 3.7005616024521923`*^9}, {3.700561647548806*^9, 
   3.700561658707548*^9}, {3.7005618013554983`*^9, 3.700561922081004*^9}, {
   3.705818863726303*^9, 3.705818900879156*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], "]"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    SuperscriptBox["\[Kappa]", "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"6", " ", "\[Epsilon]"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.700560830278489*^9, 3.700560855075492*^9}, 
   3.700560958096546*^9, 3.700561047232099*^9, 3.7005613668783083`*^9, 
   3.700561399098076*^9, {3.700561528657701*^9, 3.700561606170289*^9}, 
   3.700561674632653*^9, {3.700561912537809*^9, 3.700561930567049*^9}, 
   3.7058189223417664`*^9, 3.705819649660067*^9, 3.705911341731236*^9, 
   3.7059154072520723`*^9, 3.709441378379874*^9, 3.709810802890849*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder36exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{" ", "Ladder36fin"}], 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
          "PowerExpand"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], " ", 
       SuperscriptBox["\[CapitalNu]", "2"]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.705818911421674*^9, 3.705818913833544*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]]}], "-", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{"12", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", 
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"9", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705818925225935*^9, 3.7058196528453608`*^9, 
  3.7059113440991917`*^9, 3.705915409590168*^9, 3.709441379295871*^9, 
  3.709810803765669*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Summing up", "Subsubsection",
 CellChangeTimes->{{3.678713245634508*^9, 3.678713255077751*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L3", "=", 
   RowBox[{
   "Ladder32fin", "+", "Ladder31fin", "+", "Ladder33fin", "+", "Ladder34fin", 
    "+", "Ladder35fin", "+", 
    RowBox[{"2", " ", "Ladder36fin"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709440339232987*^9, 3.709440362540566*^9}, {
  3.709440734450016*^9, 3.709440748963537*^9}, {3.709440971261252*^9, 
  3.7094409964678707`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L3exp", "=", 
  RowBox[{
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"(", 
              RowBox[{
              "Ladder32exp", "+", "Ladder31exp", "+", "Ladder33exp", "+", 
               "Ladder34exp", "+", "Ladder35exp", "+", 
               RowBox[{"2", " ", "Ladder36exp"}]}], ")"}], 
             RowBox[{
              SuperscriptBox["\[CapitalMu]", "2"], " ", 
              SuperscriptBox["\[CapitalNu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]}]], "/.", 
            RowBox[{
             RowBox[{"Log", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"With", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f", "=", 
                 RowBox[{
                  RowBox[{"FactorInteger", "[", "a", "]"}], "//", 
                  "Flatten"}]}], "}"}], ",", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], 
                RowBox[{"Log", "[", 
                 RowBox[{"f", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}]}]}], "/.", 
           
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Theta]", "2"], "]"}], "\[RuleDelayed]", 
            "c\[Theta]"}]}], "/.", 
          RowBox[{
           RowBox[{"Log", "[", "2", "]"}], "\[Rule]", "l"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], "//", "Normal"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709440383866314*^9, 3.709440467693956*^9}, {
  3.709440518739808*^9, 3.7094405771244392`*^9}, {3.709440750502006*^9, 
  3.709440779379776*^9}, {3.70944097320221*^9, 3.709440973298128*^9}, {
  3.7094410039737062`*^9, 3.709441041243585*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "c\[Theta]"}], ")"}], " ", "c\[Theta]"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "3"}], "+", "c\[Theta]", "+", 
       SuperscriptBox["c\[Theta]", "2"], "+", 
       RowBox[{"c\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "c\[Theta]"}]}], ")"}], " ", "l"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "36"}], "+", 
       RowBox[{"3", " ", "c\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"11", " ", "l"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "c\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", "l"}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "c\[Theta]", "+", 
          SuperscriptBox["c\[Theta]", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"]}]}], 
      RowBox[{"24", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "24"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "144"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"2", " ", "c\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           SuperscriptBox["\[Pi]", "2"], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"25", " ", "l"}]}], ")"}]}], "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              SuperscriptBox["\[Pi]", "2"], "+", 
              RowBox[{"2", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", "l"}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "48"}], "+", 
           RowBox[{"c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", "c\[Theta]"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.709441384822453*^9, 3.709810809095448*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder", " ", "Diagrams", " ", "4", " ", 
  RowBox[{"(", 
   SubscriptBox["L", "4"], ")"}]}]], "Subsection",
 CellChangeTimes->{{3.7056782619064627`*^9, 3.705678282699808*^9}, {
  3.705733881523613*^9, 3.705733884033053*^9}, {3.705763031048242*^9, 
  3.7057630345543613`*^9}, {3.705819765408588*^9, 3.7058197668789167`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OutFermionic", "[", 
  RowBox[{"[", "4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7056782318545094`*^9, 3.705678250836844*^9}, {
  3.705678380068272*^9, 3.705678383146295*^9}, {3.705733885745469*^9, 
  3.705733885825284*^9}, {3.7057630679113703`*^9, 3.7057630680271893`*^9}, {
  3.7058197682795467`*^9, 3.705819768356999*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    TagBox[{{
       {GrayLevel[0], 
        LineBox[{{3., 1.826284287026162}, {-1., 0.13052619222005157`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{3., 1.826284287026162}, {2., 0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.13052619222005157`}, {-2., 0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.13052619222005157`}, {0., 0.}}]}, 
       {GrayLevel[0], 
        LineBox[{{2., 0.7653668647301796}, {1.913359135709467, 
         0.674240884454079}, {1.8897344594067802`, 0.6502482858815546}, {
         1.8652847527956915`, 0.6270970016126262}, {1.8400399584939273`, 
         0.6048153841369884}, {1.8140309928326062`, 0.5834307208967773}, {
         1.7872897079941947`, 0.5629692008686858}, {1.7598488530043626`, 
         0.5434558824913305}, {1.731742033625506, 0.5249146629771406}, {
         1.3317420336255066`, 0.2709783939730901}, {1.3030036712010609`, 
         0.2534319800423108}, {1.2736689605010012`, 0.23690186011495262`}, {
         1.243773826620159, 0.2214082779947475}, {1.2133548809821344`, 
         0.20697020807734035`}, {1.1824493765026929`, 0.19360533211307274`}, {
         1.1510951619675467`, 0.18133001755282352`}, {1.1193306356803996`, 
         0.17015929750341852`}, {1., 0.13052619222005157`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{2., 0.7653668647301796}, {1.8806693643196, 
         0.7257337594468127}, {1.848904838032453, 0.7145630393974075}, {
         1.817550623497307, 0.7022877248371584}, {1.7866451190178654`, 
         0.6889228488728908}, {1.756226173379841, 0.6744847789554833}, {
         1.7263310394989984`, 0.6589911968352784}, {1.6969963287989391`, 
         0.64246107690792}, {1.6682579663744934`, 0.6249146629771409}, {
         1.268257966374494, 0.37097839397309}, {1.2401511469956374`, 
         0.3524371744589003}, {1.2127102920058053`, 0.3329238560815448}, {
         1.1859690071673938`, 0.3124623360534535}, {1.1599600415060725`, 
         0.29107767281324226`}, {1.134715247204308, 0.26879605533760453`}, {
         1.1102655405932198`, 0.245644771068676}, {1.0866408642905332`, 
         0.22165217249615132`}, {1., 0.13052619222005157`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{1., 0.13052619222005157`}, {0., 0.}}]}, 
       {GrayLevel[0], 
        LineBox[{{-2., 0.7653668647301796}, {-2.130300594087417, 
         0.8488798036416128}, {-2.1647966725382037`, 
         0.8718505493973714}, {-2.1984678859854716`, 
         0.8960142406312673}, {-2.231272998585836, 
         0.9213412849976353}, {-2.2631718351763923`, 
         0.9478006654368576}, {-2.2941253304757003`, 
         0.9753599781607677}, {-2.3240955769255303`, 
         1.0039854723363273`}, {-2.3530458711148, 
         1.033642091418975}, {-2.753045871114799, 
         1.4580090603373677`}, {-2.780940758728832, 
         1.488660485003426}, {-2.8077460779688934`, 
         1.5202691776289827`}, {-2.83342900138884, 
         1.552796428260779}, {-2.8579580760976286`, 
         1.5862024020228054`}, {-2.8813032622784704`, 
         1.6204461879005436`}, {-2.903435969977437, 
         1.655485848843119}, {-2.924329094116484, 1.6912784731219965`}, {-3., 
         1.826284287026162}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-2., 0.7653668647301796}, {-2.075670905883517, 
         0.9003726786343462}, {-2.096564030022564, 
         0.9361653029132241}, {-2.118696737721531, 
         0.9712049638557995}, {-2.1420419239023722`, 
         1.0054487497335376`}, {-2.1665709986111614`, 
         1.0388547234955636`}, {-2.192253922031108, 
         1.0713819741273602`}, {-2.2190592412711694`, 
         1.1029906667529168`}, {-2.2469541288852017`, 
         1.133642091418975}, {-2.6469541288852008`, 
         1.5580090603373675`}, {-2.6759044230744706`, 
         1.5876656794200152`}, {-2.7058746695243006`, 
         1.6162911735955747`}, {-2.736828164823608, 
         1.643850486319485}, {-2.7687270014141654`, 
         1.670309866758707}, {-2.8015321140145293`, 
         1.695636911125075}, {-2.835203327461797, 
         1.7198006023589711`}, {-2.8696994059125838`, 
         1.7427713481147293`}, {-3., 1.826284287026162}}]}}, {
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{3., 1.826284287026162}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["1", {3., 1.826284287026162}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-1., 0.13052619222005157`}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["4", {-1., 0.13052619222005157`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{2., 0.7653668647301796}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["2", {2., 0.7653668647301796}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{1., 0.13052619222005157`}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["3", {1., 0.13052619222005157`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-2., 0.7653668647301796}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["5", {-2., 0.7653668647301796}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-3., 1.826284287026162}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["6", {-3., 1.826284287026162}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{0., 0.}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
     Annotation[#, 
      VertexCoordinateRules -> {{3., 1.826284287026162}, {-1., 
       0.13052619222005157`}, {2., 0.7653668647301796}, {1., 
       0.13052619222005157`}, {-2., 0.7653668647301796}, {-3., 
       1.826284287026162}, {0., 0.}}]& ],
    AspectRatio->Automatic,
    FrameTicks->None,
    ImageSize->450,
    PlotRange->All,
    PlotRangePadding->Scaled[0.1]], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Kappa]", "3"]], 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["\[CapitalMu]", "2"], " ", 
      SuperscriptBox["\[CapitalNu]", "2"], " ", 
      RowBox[{
       SubscriptBox["n", "1"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
      RowBox[{
       SubscriptBox["n", "3"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
      RowBox[{
       SubscriptBox["n", "5"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "3"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "2"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "5"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "3"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "6"]}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "2"]], 
        SubscriptBox["\[Sigma]", "2"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "2"], ",", 
         SubscriptBox["x", "3"]}], "]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "4"]], 
        SubscriptBox["\[Sigma]", "1"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "4"], ",", 
         SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "6"]], 
        SubscriptBox["\[Sigma]", "3"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "6"], ",", 
         SubscriptBox["x", "5"]}], "]"}], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "1"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "2"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "3"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "4"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "5"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "6"], "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7057338872516327`*^9, 3.705762471511628*^9, 
  3.7057630683530893`*^9, 3.705819388462983*^9, 3.705819768915984*^9, 
  3.705911344555231*^9, 3.705915410043253*^9, 3.7098091815075493`*^9, 
  3.709810818741437*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"It", "'"}], "s", " ", "the", " ", "same", " ", "of", " ", 
   SubscriptBox["L", "3"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.705819775557764*^9, 3.7058197983111897`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder", " ", "Diagrams", " ", "5", " ", 
  RowBox[{"(", 
   SubscriptBox["L", "5"], ")"}]}]], "Subsection",
 CellChangeTimes->{{3.7056782619064627`*^9, 3.705678282699808*^9}, {
  3.705733881523613*^9, 3.705733884033053*^9}, {3.705763031048242*^9, 
  3.7057630345543613`*^9}, {3.7058198035240393`*^9, 3.705819805015617*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OutFermionic", "[", 
  RowBox[{"[", "5", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7056782318545094`*^9, 3.705678250836844*^9}, {
  3.705678380068272*^9, 3.705678383146295*^9}, {3.705733885745469*^9, 
  3.705733885825284*^9}, {3.7057630679113703`*^9, 3.7057630680271893`*^9}, {
  3.705819806498126*^9, 3.70581980655145*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    TagBox[{{
       {GrayLevel[0], 
        LineBox[{{3., 1.826284287026162}, {2.9243290941164832`, 
         1.6912784731219959`}, {2.9034359699774366`, 1.655485848843118}, {
         2.88130326227847, 1.6204461879005425`}, {2.8579580760976286`, 
         1.5862024020228045`}, {2.833429001388839, 1.5527964282607785`}, {
         2.8077460779688925`, 1.5202691776289816`}, {2.780940758728831, 
         1.488660485003425}, {2.7530458711147987`, 1.4580090603373672`}, {
         2.3530458711147997`, 1.0336420914189743`}, {2.3240955769255294`, 
         1.0039854723363266`}, {2.2941253304756994`, 0.9753599781607671}, {
         2.263171835176392, 0.9478006654368569}, {2.231272998585835, 
         0.9213412849976348}, {2.198467885985471, 0.8960142406312668}, {
         2.164796672538203, 0.8718505493973708}, {2.1303005940874162`, 
         0.8488798036416123}, {2., 0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{3., 1.826284287026162}, {2.8696994059125833`, 
         1.7427713481147291`}, {2.8352033274617963`, 1.7198006023589705`}, {
         2.8015321140145284`, 1.6956369111250744`}, {2.768727001414164, 
         1.6703098667587066`}, {2.7368281648236077`, 1.6438504863194843`}, {
         2.7058746695243, 1.616291173595574}, {2.67590442307447, 
         1.5876656794200146`}, {2.6469541288852003`, 1.5580090603373669`}, {
         2.2469541288852013`, 1.1336420914189744`}, {2.219059241271169, 
         1.1029906667529161`}, {2.1922539220311075`, 1.0713819741273594`}, {
         2.166570998611161, 1.038854723495563}, {2.142041923902372, 
         1.005448749733537}, {2.11869673772153, 0.9712049638557987}, {
         2.096564030022564, 0.9361653029132233}, {2.0756709058835168`, 
         0.9003726786343454}, {2., 0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{2., 0.7653668647301796}, {1., 0.13052619222005157`}}]}, 
       {GrayLevel[0], 
        LineBox[{{1., 0.13052619222005157`}, {-1., 0.13052619222005157`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{1., 0.13052619222005157`}, {0., 0.}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.13052619222005157`}, {-2., 0.7653668647301796}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.13052619222005157`}, {0., 0.}}]}, 
       {GrayLevel[0], 
        LineBox[{{-2., 0.7653668647301796}, {-2.130300594087417, 
         0.8488798036416128}, {-2.1647966725382037`, 
         0.8718505493973714}, {-2.1984678859854716`, 
         0.8960142406312673}, {-2.231272998585836, 
         0.9213412849976353}, {-2.2631718351763923`, 
         0.9478006654368576}, {-2.2941253304757003`, 
         0.9753599781607677}, {-2.3240955769255303`, 
         1.0039854723363273`}, {-2.3530458711148, 
         1.033642091418975}, {-2.753045871114799, 
         1.4580090603373677`}, {-2.780940758728832, 
         1.488660485003426}, {-2.8077460779688934`, 
         1.5202691776289827`}, {-2.83342900138884, 
         1.552796428260779}, {-2.8579580760976286`, 
         1.5862024020228054`}, {-2.8813032622784704`, 
         1.6204461879005436`}, {-2.903435969977437, 
         1.655485848843119}, {-2.924329094116484, 1.6912784731219965`}, {-3., 
         1.826284287026162}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-2., 0.7653668647301796}, {-2.075670905883517, 
         0.9003726786343462}, {-2.096564030022564, 
         0.9361653029132241}, {-2.118696737721531, 
         0.9712049638557995}, {-2.1420419239023722`, 
         1.0054487497335376`}, {-2.1665709986111614`, 
         1.0388547234955636`}, {-2.192253922031108, 
         1.0713819741273602`}, {-2.2190592412711694`, 
         1.1029906667529168`}, {-2.2469541288852017`, 
         1.133642091418975}, {-2.6469541288852008`, 
         1.5580090603373675`}, {-2.6759044230744706`, 
         1.5876656794200152`}, {-2.7058746695243006`, 
         1.6162911735955747`}, {-2.736828164823608, 
         1.643850486319485}, {-2.7687270014141654`, 
         1.670309866758707}, {-2.8015321140145293`, 
         1.695636911125075}, {-2.835203327461797, 
         1.7198006023589711`}, {-2.8696994059125838`, 
         1.7427713481147293`}, {-3., 1.826284287026162}}]}}, {
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{3., 1.826284287026162}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["1", {3., 1.826284287026162}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{2., 0.7653668647301796}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["2", {2., 0.7653668647301796}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{1., 0.13052619222005157`}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["3", {1., 0.13052619222005157`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-1., 0.13052619222005157`}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["4", {-1., 0.13052619222005157`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-2., 0.7653668647301796}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["5", {-2., 0.7653668647301796}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-3., 1.826284287026162}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["6", {-3., 1.826284287026162}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{0., 0.}, 0.15000000000000002`], 
        {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
     Annotation[#, 
      VertexCoordinateRules -> {{3., 1.826284287026162}, {2., 
       0.7653668647301796}, {1., 0.13052619222005157`}, {-1., 
       0.13052619222005157`}, {-2., 0.7653668647301796}, {-3., 
       1.826284287026162}, {0., 0.}}]& ],
    AspectRatio->Automatic,
    FrameTicks->None,
    ImageSize->450,
    PlotRange->All,
    PlotRangePadding->Scaled[0.1]], ",", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Kappa]", "3"]], 
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
     RowBox[{
      SubscriptBox["n", "1"], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
     RowBox[{
      SubscriptBox["n", "3"], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
     RowBox[{
      SubscriptBox["n", "5"], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
     RowBox[{
      SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
      SuperscriptBox["\[Gamma]", 
       SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[Dash]"], "2"]}], " ", 
     RowBox[{
      SubscriptBox["\[Eta]", "3"], "\[CenterDot]", 
      SuperscriptBox["\[Gamma]", 
       SubscriptBox["\[Sigma]", "2"]], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
     RowBox[{
      SubscriptBox["\[Eta]", "5"], "\[CenterDot]", 
      SuperscriptBox["\[Gamma]", 
       SubscriptBox["\[Sigma]", "3"]], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["\[Eta]", "\[Dash]"], "6"]}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["d", 
        SubscriptBox["x", "2"]], 
       SubscriptBox["\[Sigma]", "1"]], "[", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "2"], ",", 
        SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["d", 
        SubscriptBox["x", "4"]], 
       SubscriptBox["\[Sigma]", "2"]], "[", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "4"], ",", 
        SubscriptBox["x", "3"]}], "]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["d", 
        SubscriptBox["x", "6"]], 
       SubscriptBox["\[Sigma]", "3"]], "[", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "6"], ",", 
        SubscriptBox["x", "5"]}], "]"}], "]"}], " ", 
     RowBox[{"mod", "[", 
      SubscriptBox[
       OverscriptBox["x", "."], "1"], "]"}], " ", 
     RowBox[{"mod", "[", 
      SubscriptBox[
       OverscriptBox["x", "."], "2"], "]"}], " ", 
     RowBox[{"mod", "[", 
      SubscriptBox[
       OverscriptBox["x", "."], "3"], "]"}], " ", 
     RowBox[{"mod", "[", 
      SubscriptBox[
       OverscriptBox["x", "."], "4"], "]"}], " ", 
     RowBox[{"mod", "[", 
      SubscriptBox[
       OverscriptBox["x", "."], "5"], "]"}], " ", 
     RowBox[{"mod", "[", 
      SubscriptBox[
       OverscriptBox["x", "."], "6"], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7057338872516327`*^9, 3.705762471511628*^9, 
  3.7057630683530893`*^9, 3.705819388462983*^9, 3.705819806973012*^9, 
  3.705820614443516*^9, 3.705911344626836*^9, 3.705915410140203*^9, 
  3.709810826494876*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"OutFermionic", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Eta]", "[", 
           RowBox[{"x", "[", 
            RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}], "\[CenterDot]", 
          
          RowBox[{"\[Gamma]", "[", "\[Mu]_", "]"}], "\[CenterDot]", 
          RowBox[{"\[Eta]b", "[", 
           RowBox[{"x", "[", 
            RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}]}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"\[Eta]", "[", 
              RowBox[{"x", "[", 
               RowBox[{"\[Tau]", "[", "b", "]"}], "]"}], "]"}], 
             "\[CenterDot]", 
             RowBox[{"\[Eta]b", "[", 
              RowBox[{"x", "[", 
               RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "]"}]}]]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"xp", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Mu]"}], "]"}], "+", 
            RowBox[{"xp", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Mu]"}], "]"}]}], 
           ")"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", "\[Xi]_", ",", 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", 
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}]}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", " ", 
          FractionBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", 
             RowBox[{
              FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]]}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Xi]"}], "]"}], "-", 
            RowBox[{"x", "[", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Xi]"}], "]"}]}], 
           ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "-", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "b", "]"}], "]"}]}], ")"}], "2"], 
            ")"}], 
           RowBox[{
            FractionBox["3", "2"], "-", "\[Epsilon]"}]]]}]}]}], "//.", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "+", 
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "-", 
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}]}], "\[RuleDelayed]", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
          RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}]}]}]}], "//.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "-", 
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], ")"}], "2"], 
      "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}], "2"]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Eta]", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"\[Eta]b", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}]}], "\[RuleDelayed]", 
     
     RowBox[{"2", "I"}]}]}], "/.", 
   RowBox[{
    RowBox[{"mod", "[", "a_", "]"}], "\[RuleDelayed]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.7057583686685743`*^9, 3.70575836870815*^9}, {
  3.705758482721561*^9, 3.705758482782037*^9}, {3.7057630733349037`*^9, 
  3.705763075133383*^9}, {3.7058198197482367`*^9, 3.705819821988714*^9}, {
  3.70980938545296*^9, 3.7098093871000967`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["\[Kappa]", "3"]], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
    RowBox[{
     SubscriptBox["n", "1"], "\[CenterDot]", 
     SubscriptBox[
      OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
    RowBox[{
     SubscriptBox["n", "3"], "\[CenterDot]", 
     SubscriptBox[
      OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
    RowBox[{
     SubscriptBox["n", "5"], "\[CenterDot]", 
     SubscriptBox[
      OverscriptBox["n", "\[Dash]"], "6"]}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
         RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "\[Epsilon]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Tau]", "[", "3", "]"}]}], "+", 
      RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "[", "3", "]"}]}], "+", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "\[Epsilon]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Tau]", "[", "5", "]"}]}], "+", 
      RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "[", "5", "]"}]}], "+", 
         RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "\[Epsilon]"}]]}]}]}]], "Output",
 CellChangeTimes->{3.7057630774810247`*^9, 3.705819388993896*^9, 
  3.7058198233133173`*^9, 3.705820614910944*^9, 3.7059113446717453`*^9, 
  3.7059154102128277`*^9, 3.709810826584083*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder5", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "4"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "3"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.679045482022484*^9, 3.679045491349774*^9}, {
  3.705819848670899*^9, 3.705819860986456*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ladder5", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"nJ", "[", 
         RowBox[{"\[Tau]", "[", "5", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"nJb", "[", 
         RowBox[{"\[Tau]", "[", "6", "]"}], "]"}]}], "\[RuleDelayed]", 
       "1"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
     "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder51", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "6"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"%", "/.", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
               RowBox[{"L", " ", 
                RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "5", "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"\[Tau]", "[", "5", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705819895565446*^9, 3.7058199152759953`*^9}, {
  3.709809407248399*^9, 3.709809418208165*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Tau]", "[", "5", "]"}]}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705819927199585*^9, 3.705820618543242*^9, 
  3.705911348179862*^9, 3.70591541368239*^9, 3.7098108299296618`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Integrate", "[", 
     RowBox[{"Ladder51", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "6", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "4", "]"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "5", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "4", "]"}], ",", "1"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "1"}], ",", 
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "3", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "2", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "1", "]"}], "<", "1"}], ",", 
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}]}], "}"}]}]}], "]"}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "3", "]"}], "+", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}]}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], ":>", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
          RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "3", "]"}], "+", 
          RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
       RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "<", 
         RowBox[{"\[Tau]", "[", "4", "]"}], "<", "1"}], ",", 
        RowBox[{"0", "<", 
         RowBox[{"\[Tau]", "[", "3", "]"}], "<", "1"}], ",", 
        RowBox[{"\[Epsilon]", ">", 
         FractionBox["1", "2"]}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "3", "]"}], "<", "1"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder51fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.695128669657751*^9, 3.695128770802072*^9}, {
  3.695128834940156*^9, 3.695128891595948*^9}, {3.695128995166051*^9, 
  3.69512900693151*^9}, {3.695129123021133*^9, 3.695129148614189*^9}, {
  3.7058199368743134`*^9, 3.705819943944269*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"2", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Epsilon]", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6951287575307837`*^9, 3.695128778802668*^9}, 
   3.695128968330009*^9, 3.69512902140793*^9, 3.6951291762006817`*^9, 
   3.695386453183549*^9, 3.6954746381238956`*^9, 3.700547211879507*^9, 
   3.705819979158753*^9, 3.705820647993616*^9, 3.705911376359498*^9, 
   3.705915442209291*^9, 3.70981085743981*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder51exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder51fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}, {
  3.705819969581051*^9, 3.705819992206151*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}]}], 
      RowBox[{"12", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
        RowBox[{"21", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.7058199989855967`*^9, 3.705820650952445*^9, 
  3.7059113790914583`*^9, 3.705915444964821*^9, 3.709810859584907*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder5", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "6"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "5"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.679048153235767*^9, 3.679048185333334*^9}, {
  3.705819854932782*^9, 3.705819864314807*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Ladder5", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"nJ", "[", 
         RowBox[{"\[Tau]", "[", "3", "]"}], "]"}], "\[CenterDot]", 
        RowBox[{"nJb", "[", 
         RowBox[{"\[Tau]", "[", "4", "]"}], "]"}]}], "\[RuleDelayed]", 
       "1"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "1", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "2", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
     "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "4", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "5", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder52", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Mu]", 
         RowBox[{"6", "\[Epsilon]"}]], 
        SuperscriptBox["L", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"%", "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
            RowBox[{"L", " ", 
             RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
           RowBox[{"-", 
            RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], ")"}]}], "//", 
       "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.70582002348307*^9, 3.705820052010154*^9}, {
  3.709809426911933*^9, 3.7098094377840967`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "5", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705820057201929*^9, 3.705820654513186*^9, 
  3.705911382610795*^9, 3.705915448389195*^9, 3.709810862761147*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Integrate", "[", 
     RowBox[{"Ladder52", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "5", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "5", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "<", 
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}], ",", 
         RowBox[{"1", ">", 
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "5", "]"}], ">", "0"}], ",", 
         RowBox[{"\[Epsilon]", ">", 
          FractionBox["1", "2"]}]}], "}"}]}]}], "]"}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "5", "]"}], "+", 
         RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}]}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], ":>", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
          RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "5", "]"}], "+", 
          RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}], ",", 
       RowBox[{"1", ">", 
        RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
        RowBox[{"\[Tau]", "[", "5", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", ">", 
        RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
        RowBox[{"\[Tau]", "[", "5", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", ">", 
        RowBox[{"\[Tau]", "[", "5", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder52fin", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}], "}"}]}]}], "]"}], "//", 
   "FunctionExpand"}]}]}], "Input",
 CellChangeTimes->{{3.695129868288793*^9, 3.6951298964523487`*^9}, {
  3.695130238705215*^9, 3.695130280758253*^9}, {3.695386472538291*^9, 
  3.6953864737475157`*^9}, {3.7058200660476017`*^9, 3.705820086449391*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"2", " ", "\[Epsilon]"}], "]"}], "3"]}], 
   RowBox[{
    SuperscriptBox["\[Kappa]", "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"6", " ", "\[Epsilon]"}]}], "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"2", " ", "\[Epsilon]"}], "]"}], "2"], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"2", "+", 
       RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["\[Kappa]", "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.6951298592177773`*^9, 3.6951299074415894`*^9, {3.69513024312261*^9, 
   3.695130254188273*^9}, 3.6951302971783648`*^9, {3.695386471085857*^9, 
   3.695386487360429*^9}, 3.695474654902403*^9, 3.700547228099804*^9, 
   3.700562746340042*^9, 3.705820118634243*^9, 3.7058206819265327`*^9, 
   3.705911408939048*^9, 3.705915475025008*^9, 3.7098108884115467`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder52exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder52fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}, {
  3.705819969581051*^9, 3.705819992206151*^9}, {3.705820105279221*^9, 
  3.705820107214471*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}]}], 
      RowBox[{"12", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
        RowBox[{"51", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705820127076991*^9, 3.705820689736658*^9, 
  3.705911416147212*^9, 3.7059154823087063`*^9, 3.709810895030134*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder5", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "5"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "4"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.679048153235767*^9, 3.679048185333334*^9}, {
  3.700562396150168*^9, 3.7005623995725946`*^9}, {3.705819856294058*^9, 
  3.705819867930628*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ladder5", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
    "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "4", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "6", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "5", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder53", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "6"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"%", "/.", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
              RowBox[{"L", " ", 
               RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "6", "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"\[Tau]", "[", "6", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "5", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "5", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.7058201481136837`*^9, 3.70582020159757*^9}, {
  3.709809444052165*^9, 3.70980944607234*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Tau]", "[", "5", "]"}]}], "+", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{{3.705820168332508*^9, 3.705820210320159*^9}, 
   3.7058206923706207`*^9, 3.705911418484528*^9, 3.705915484839139*^9, 
   3.7098108974605293`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder53", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "<", 
        RowBox[{"\[Tau]", "[", "5", "]"}], "<", 
        RowBox[{"\[Tau]", "[", "6", "]"}], "<", "1"}], ",", 
       RowBox[{"1", ">", 
        RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
        RowBox[{"\[Tau]", "[", "2", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "6", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", ">", 
        RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
        RowBox[{"\[Tau]", "[", "2", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", ">", 
        RowBox[{"\[Tau]", "[", "2", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder53fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.700562606797345*^9, 3.700562672507024*^9}, {
  3.700562707932291*^9, 3.700562716307248*^9}, {3.7058202029992437`*^9, 
  3.7058202168302193`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    SuperscriptBox["\[Kappa]", "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.700562612915698*^9, 3.7005626810452013`*^9, 
  3.70056272369061*^9, 3.700562803349918*^9, 3.700563111551523*^9, 
  3.7058202337883263`*^9, 3.705820707372555*^9, 3.705911433561901*^9, 
  3.705915499425487*^9, 3.709810911425971*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder53exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{" ", "Ladder53fin"}], 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
          "PowerExpand"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]"}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}, {
  3.705819969581051*^9, 3.705819992206151*^9}, {3.705820105279221*^9, 
  3.705820107214471*^9}, {3.705820229216848*^9, 3.705820239137598*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]]}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"12", " ", "\[Epsilon]"}]], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.7058202409075327`*^9, 3.705820707867272*^9, 
  3.705911434229456*^9, 3.705915500019309*^9, 3.70981091196066*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder5", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    RowBox[{"-", "L"}], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "6"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.679048153235767*^9, 3.679048185333334*^9}, {
  3.700562396150168*^9, 3.7005623995725946`*^9}, {3.700563123173593*^9, 
  3.700563127792675*^9}, {3.705819857558126*^9, 3.705819871922379*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ladder5", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"nJ", "[", 
       RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"nJb", "[", 
       RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", "1"}]}],
    "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "4", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "5", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "6", "]"}], ">", "0"}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder54", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "6"], 
         RowBox[{"(", 
          RowBox[{"%", "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
            RowBox[{"L", " ", 
             RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705820260589851*^9, 3.705820273303204*^9}, {
  3.7098094544362803`*^9, 3.709809456520515*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "5", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "6", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.7058202760584793`*^9, 3.705820710011333*^9, 
  3.705911436405815*^9, 3.705915501981306*^9, 3.7098109138570127`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder54", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", ">", 
        RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
        RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
        RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
        RowBox[{"\[Tau]", "[", "4", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "5", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "4", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "6", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "5", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", ">", 
        RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
        RowBox[{"\[Tau]", "[", "4", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", ">", 
        RowBox[{"\[Tau]", "[", "4", "]"}], ">", "0"}], ",", 
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}]}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder54fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.700562606797345*^9, 3.700562672507024*^9}, {
  3.700562707932291*^9, 3.700562716307248*^9}, {3.700563159782593*^9, 
  3.700563159882022*^9}, {3.700563189929685*^9, 3.700563295283731*^9}, {
  3.7058202843851748`*^9, 3.70582029320452*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"2", " ", "\[Epsilon]"}], "]"}], "3"]}], 
   RowBox[{
    SuperscriptBox["\[Kappa]", "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"6", " ", "\[Epsilon]"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.700562612915698*^9, 3.7005626810452013`*^9, 
  3.70056272369061*^9, 3.700562803349918*^9, 3.700563111551523*^9, 
  3.700563307056459*^9, 3.705820313880056*^9, 3.705820728806265*^9, 
  3.705911456655229*^9, 3.705915520305562*^9, 3.709810932064089*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder54exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{" ", "Ladder54fin"}], 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
          "PowerExpand"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]"}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}, {
  3.705819969581051*^9, 3.705819992206151*^9}, {3.705820105279221*^9, 
  3.705820107214471*^9}, {3.705820229216848*^9, 3.705820239137598*^9}, {
  3.705820303305258*^9, 3.705820305526991*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]]}], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      RowBox[{"4", " ", "\[Epsilon]"}]], "-", 
     RowBox[{"8", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.7058203152929697`*^9, 3.7058207298220673`*^9, 
  3.705911457895955*^9, 3.705915521397303*^9, 3.709810933063188*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Summing up", "Subsubsection",
 CellChangeTimes->{{3.678713245634508*^9, 3.678713255077751*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L5", "=", 
   RowBox[{"Ladder51fin", "+", 
    RowBox[{"2", "Ladder52fin"}], "+", 
    RowBox[{"2", "Ladder53fin"}], "+", 
    RowBox[{"2", " ", "Ladder54fin"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709440339232987*^9, 3.709440362540566*^9}, {
  3.709440734450016*^9, 3.709440748963537*^9}, {3.709440971261252*^9, 
  3.7094409964678707`*^9}, {3.709809480729574*^9, 3.709809489785286*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L5exp", "=", 
  RowBox[{
   SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
   SuperscriptBox[
    RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"(", 
              RowBox[{"Ladder51exp", "+", 
               RowBox[{"2", "Ladder52exp"}], "+", 
               RowBox[{"2", "Ladder53exp"}], "+", 
               RowBox[{"2", " ", "Ladder54exp"}]}], ")"}], 
             RowBox[{
              SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
              SuperscriptBox[
               RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]}]], "/.", 
            RowBox[{
             RowBox[{"Log", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"With", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f", "=", 
                 RowBox[{
                  RowBox[{"FactorInteger", "[", "a", "]"}], "//", 
                  "Flatten"}]}], "}"}], ",", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], 
                RowBox[{"Log", "[", 
                 RowBox[{"f", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}]}]}], "/.", 
           
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Theta]", "2"], "]"}], "\[RuleDelayed]", 
            "c\[Theta]"}]}], "/.", 
          RowBox[{
           RowBox[{"Log", "[", "2", "]"}], "\[Rule]", "l"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], "//", "Normal"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709440383866314*^9, 3.709440467693956*^9}, {
  3.709440518739808*^9, 3.7094405771244392`*^9}, {3.709440750502006*^9, 
  3.709440779379776*^9}, {3.70944097320221*^9, 3.709440973298128*^9}, {
  3.7094410039737062`*^9, 3.709441041243585*^9}, {3.709809491762306*^9, 
  3.709809526499611*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "3"], " ", "\[CapitalNu]", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], " ", "c\[Theta]", " ", "l", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["l", "2"]}], "+", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "c\[Theta]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox[
      RowBox[{"3", " ", "c\[Theta]", " ", "l"}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9", " ", "c\[Theta]", " ", 
          SuperscriptBox["l", "2"]}], "4"]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"5", " ", "c\[Theta]"}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"]}]}], "\[Epsilon]"], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"3", " ", "c\[Theta]"}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.709810933980178*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Total Fermionic contribution", "Subsection",
 CellChangeTimes->{{3.709810998043756*^9, 3.7098110164290247`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LF", "=", 
   RowBox[{"L1", "+", "L2", "+", 
    RowBox[{"2", " ", "L3"}], "+", "L5"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709811022590446*^9, 3.709811046442595*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LFexp", "=", 
  RowBox[{"\[CapitalMu]", " ", "\[CapitalNu]", " ", 
   SuperscriptBox[
    RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{"L1exp", "+", "L2exp", "+", 
            RowBox[{"2", " ", "L3exp"}], "+", "L5exp"}], ")"}], 
          RowBox[{"\[CapitalMu]", " ", "\[CapitalNu]", " ", 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]}]], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], "//", "Normal"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709811052995405*^9, 3.7098110887581043`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   "\[CapitalNu]", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "c\[Theta]"}]}], ")"}], " ", 
        SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", 
          RowBox[{"c\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{"20", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", "c\[Theta]"}], ")"}], " ", 
              "c\[Theta]"}]}], ")"}]}]}], ")"}], " ", "\[CapitalMu]", " ", 
        "\[CapitalNu]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"c\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "c\[Theta]"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[CapitalNu]", "2"]}]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"72", " ", "\[Epsilon]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", "c\[Theta]", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"5", " ", "c\[Theta]"}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"3", " ", "l"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["c\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"40", "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", "l"}], ")"}], " ", "l"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["c\[Theta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", "l"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", "\[CapitalMu]", " ", "\[CapitalNu]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["c\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l"}], ")"}]}], "+", 
              RowBox[{"3", " ", "c\[Theta]", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"c\[Theta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"7", " ", "c\[Theta]"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[CapitalNu]", "2"]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["c\[Theta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", "\[CapitalMu]", " ", 
        "\[CapitalNu]"}], "-", 
       RowBox[{"8", " ", "\[CapitalNu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[CapitalMu]"}], "+", "\[CapitalNu]"}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["c\[Theta]", "2"], " ", "\[CapitalNu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "\[CapitalMu]"}], "+", 
          RowBox[{"9", " ", "l", " ", "\[CapitalMu]"}], "+", 
          RowBox[{"2", " ", "\[CapitalNu]"}], "+", 
          RowBox[{"6", " ", "l", " ", "\[CapitalNu]"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "c\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "\[CapitalMu]", " ", "\[CapitalNu]"}], 
          "+", 
          RowBox[{"9", " ", "l", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}], ")"}], "2"]}]}], 
         ")"}]}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", "36"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "\[CapitalNu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "34"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "\[CapitalMu]"}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "\[CapitalNu]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["c\[Theta]", "2"], " ", "\[CapitalNu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[CapitalNu]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"36", "+", 
                 RowBox[{"6", " ", "l", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "l"}], ")"}]}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "54"}], "+", 
                 SuperscriptBox["\[Pi]", "2"], "-", 
                 RowBox[{"51", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"3", " ", "\[CapitalMu]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "80"}], "+", 
              RowBox[{"2", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"48", "+", 
                 RowBox[{"30", " ", "l"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["l", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
              RowBox[{"75", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["c\[Theta]", "3"], " ", "\[CapitalMu]", " ", 
         "\[CapitalNu]", " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{"3", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "l", "+", 
              SuperscriptBox["l", "2"]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"2", " ", "l", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"39", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
           RowBox[{"9", " ", "\[CapitalMu]", " ", "\[CapitalNu]"}], "+", 
           SuperscriptBox["\[CapitalNu]", "2"]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"6", " ", "c\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32", " ", "\[CapitalMu]", " ", "\[CapitalNu]"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["l", "2"], " ", "\[CapitalMu]", " ", 
            "\[CapitalNu]"}], "-", 
           RowBox[{
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"27", " ", 
               SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
              RowBox[{"26", " ", "\[CapitalMu]", " ", "\[CapitalNu]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[CapitalNu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", "\[CapitalMu]", " ", 
               "\[CapitalNu]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
                 RowBox[{"10", " ", "\[CapitalMu]", " ", "\[CapitalNu]"}], 
                 "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalNu]", "2"]}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
              RowBox[{"3", " ", "\[CapitalMu]", " ", "\[CapitalNu]"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[CapitalNu]", "2"]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.709811120016129*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bosonic Ladder diagrams", "Section",
 CellChangeTimes->{{3.705678049273508*^9, 3.705678057757578*^9}, {
  3.70582092262252*^9, 3.705820924413807*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "We", " ", "use", " ", "the", " ", "input", " ", "window", " ", "of", " ",
      "WiLE", " ", "to", " ", "compute", " ", "the", " ", "integrands", " ", 
     "of", " ", "the", " ", "bosonic", " ", "ladder", " ", "diagrams", " ", 
     "for", " ", "the", " ", "cusped", " ", "Wilson", " ", 
     RowBox[{"line", ".", " ", "Since"}], " ", "the", " ", "only", " ", 
     "non"}], "-", 
    RowBox[{
    "vanishing", " ", "bosonic", " ", "diagrams", " ", "contains", " ", "1", 
     " ", "fermionic", " ", "propagators", " ", "and", " ", "a", " ", 
     "couple", " ", "of", " ", "bosonic", " ", "propagators"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "have", " ", "to", " ", "expand", " ", "the", " ", "loop", " ",
      "in", " ", "order", " ", "to", " ", "have", " ", "2", " ", 
     RowBox[{"\[Psi]", "'"}], "s", " ", "or", " ", 
     RowBox[{"\[Psi]b", "'"}], "s", " ", "and", " ", "2", " ", "CCb", " ", 
     "or", " ", 
     RowBox[{"CbC", ".", " ", "We"}], " ", "are", " ", "interested", " ", 
     "in", " ", "planar", " ", "diagrams", " ", "than", " ", "we", " ", 
     "choos", " ", "the", " ", "option", " ", 
     RowBox[{"\"\<on\>\"", ".", " ", "The"}], " ", "diagrams", " ", "clearly",
      " ", "do", " ", "not", " ", "involve", " ", "tadpoles", " ", "and", " ",
      "self"}], "-", 
    RowBox[{
    "energies", " ", "than", " ", "we", " ", "turn", " ", "off", " ", "the", 
     " ", 
     RowBox[{"options", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.70575609692373*^9, 3.7057562253764887`*^9}, 
   3.7057568629707403`*^9, {3.705758018929398*^9, 3.705758062806698*^9}, {
   3.705820934020767*^9, 3.705820971459179*^9}, {3.705822920247015*^9, 
   3.705823033318225*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OutBosonic", "=", 
  TagBox[
   DynamicModuleBox[{WiLE`Private`f$$ = 2, WiLE`Private`n$$ = 0, 
    WiLE`Private`m$$ = 2, WiLE`Private`V1$$ = 0, WiLE`Private`V2$$ = 0, 
    WiLE`Private`V3$$ = 0, WiLE`Private`V4$$ = 0, WiLE`Private`V5$$ = 0, 
    WiLE`Private`V6$$ = 0, WiLE`Private`V7$$ = 0, WiLE`Private`tad$$ = 2, 
    WiLE`Private`plan$$ = 1, WiLE`Private`SE$$ = 2, WiLE`Private`UP$$ = 1}, 
    InterpretationBox[
     PanelBox[
      TagBox[GridBox[{
         {
          StyleBox["\<\"WiLE\"\>",
           StripOnInput->False,
           FontWeight->Bold], "\[SpanFromLeft]"},
         {"", ""},
         {"\<\"Supermatrix Sector\"\>", 
          InterpretationBox[
           StyleBox[
            RowBox[{GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`UP$$], {1},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"UL\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}], "  ", GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`UP$$], {2},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"LD\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}]}], "Deploy"],
           RadioButtonBar[
            Dynamic[WiLE`Private`UP$$], {1 -> "UL", 2 -> "LD"}]]},
         {"", ""},
         {"\<\"# of fermion fields on the loop:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`f$$]]},
         {"\<\"# of gauge fields on the loop:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`n$$]]},
         {"\<\"# of scalar fields on the loop:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`m$$]]},
         {"", ""},
         {"\<\"# of vertices A\[Psi]\[Psi]:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V1$$]]},
         {"\<\"# of vertices AAA:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V2$$]]},
         {"\<\"# of vertices ACC:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V3$$]]},
         {"\<\"# of vertices AACC:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V4$$]]},
         {"\<\"# of vertices CC\[Psi]\[Psi]:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V5$$]]},
         {"\<\"# of vertices CCCCCC:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V6$$]]},
         {"\<\"# of vertices Acc:\"\>", 
          InputFieldBox[Dynamic[WiLE`Private`V7$$]]},
         {"", ""},
         {"\<\"Planar\"\>", 
          InterpretationBox[
           StyleBox[
            RowBox[{GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`plan$$], {1},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"on\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}], "  ", GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`plan$$], {2},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"off\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}]}], "Deploy"],
           RadioButtonBar[
            Dynamic[WiLE`Private`plan$$], {1 -> "on", 2 -> "off"}]]},
         {"\<\"Tadpoles\"\>", 
          InterpretationBox[
           StyleBox[
            RowBox[{GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`tad$$], {1},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"on\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}], "  ", GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`tad$$], {2},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"off\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}]}], "Deploy"],
           RadioButtonBar[
            Dynamic[WiLE`Private`tad$$], {1 -> "on", 2 -> "off"}]]},
         {"\<\"Self-Energies\"\>", 
          InterpretationBox[
           StyleBox[
            RowBox[{GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`SE$$], {1},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"on\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}], "  ", GridBox[{
               {
                RadioButtonBox[Dynamic[WiLE`Private`SE$$], {2},
                 DefaultBaseStyle->"RadioButtonBar"], 
                StyleBox["\<\"off\"\>", "RadioButtonBarLabel",
                 StripOnInput->False]}
              },
              AutoDelete->False,
              
              GridBoxItemSize->{
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.21]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}]}], "Deploy"],
           RadioButtonBar[
            Dynamic[WiLE`Private`SE$$], {1 -> "on", 2 -> "off"}]]},
         {"", ""},
         {"\<\"Perturbative Order:\"\>", 
          DynamicBox[ToBoxes[
            
            With[{WiLE`Private`ord = (WiLE`Private`f$$ + WiLE`Private`n$$ + 
                 2 WiLE`Private`m$$ + 3 WiLE`Private`V1$$ + 
                 3 WiLE`Private`V2$$ + 3 WiLE`Private`V3$$ + 
                 4 WiLE`Private`V4$$ + 4 WiLE`Private`V5$$ + 
                 6 WiLE`Private`V6$$ + 3 WiLE`Private`V7$$)/2 - (
               WiLE`Private`V1$$ + WiLE`Private`V2$$ + WiLE`Private`V3$$ + 
               WiLE`Private`V4$$ + WiLE`Private`V5$$ + WiLE`Private`V6$$ + 
               WiLE`Private`V7$$)}, 
             If[
              IntegerQ[WiLE`Private`ord], WiLE`Private`ord, 
              "\[NotElement] Integers"]], StandardForm],
           ImageSizeCache->{6., {0., 8.}}]}
        },
        AutoDelete->False,
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]],
     WiLE`Private`Diagrammi[
     WiLE`Private`f$$ + WiLE`Private`n$$ + WiLE`Private`m$$, WiLE`Private`n$$,
       WiLE`Private`m$$, WiLE`Private`V1$$, WiLE`Private`V2$$, 
      WiLE`Private`V3$$, WiLE`Private`V4$$, WiLE`Private`V5$$, 
      WiLE`Private`V6$$, WiLE`Private`V7$$, WiLE`Private`tad$$, 
      WiLE`Private`plan$$, WiLE`Private`SE$$, WiLE`Private`UP$$]],
    DynamicModuleValues:>{}],
   Setting[#, {0}]& ]}]], "Input",
 CellChangeTimes->{
  3.705678173476156*^9, {3.705678207044346*^9, 3.705678220548128*^9}, {
   3.705823103425249*^9, 3.705823104780529*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      TagBox[{{
         {RGBColor[0, 0, 1], 
          LineBox[{{-1., 0.19509032201612825`}, {-1.1265707777620948`, 
           0.26368399562627287`}, {-1.1601381208908865`, 
           0.28264269986958346`}, {-1.193021548273017, 
           0.3027643100167742}, {-1.2251807888364736`, 
           0.32402418390382015`}, {-1.2565764583930585`, 
           0.3463962853787619}, {-1.2871701078706939`, 
           0.3698532161871805}, {-1.3169242704005244`, 
           0.39436624952579047`}, {-1.3458025072011546`, 
           0.41990536522305155`}, {-1.7458025072011538`, 
           0.7863254228322816}, {-1.773769452203826, 
           0.8128593441129535}, {-1.8007908553638872`, 
           0.8403555759015604}, {-1.8268336246055057`, 
           0.8687804446178655}, {-1.8518658663482666`, 
           0.898099139415611}, {-1.8758569245660157`, 
           0.9282757548140272}, {-1.8987774183301198`, 
           0.9592733346698971}, {-1.9205992777911616`, 
           0.9910539174363271}, {-2., 1.1111404660392044`}}]}, 
         {RGBColor[0, 0, 1], 
          LineBox[{{-1., 0.19509032201612825`}, {-2., 1.1111404660392044`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.19509032201612825`}, {-1.079400722208839, 
           0.31517687061900634`}, {-1.101222581669881, 
           0.34695745338543627`}, {-1.1241430754339852`, 
           0.3779550332413062}, {-1.1481341336517346`, 
           0.4081316486397225}, {-1.1731663753944952`, 
           0.4374503434374679}, {-1.199209144636114, 
           0.465875212153773}, {-1.2262305477961752`, 
           0.49337144394238}, {-1.254197492798847, 
           0.5199053652230518}, {-1.6541974927988465`, 
           0.8863254228322817}, {-1.683075729599477, 
           0.9118645385295429}, {-1.7128298921293073`, 
           0.9363775718681526}, {-1.7434235416069428`, 
           0.9598345026765716}, {-1.774819211163528, 
           0.9822066041515132}, {-1.8069784517269845`, 
           1.0034664780385592`}, {-1.8398618791091148`, 
           1.0235880881857498`}, {-1.8734292222379065`, 
           1.0425467924290603`}, {-2., 1.1111404660392044`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.19509032201612825`}, {0., 0.}}]}, 
         {GrayLevel[0], 
          LineBox[{{2., 1.1111404660392044`}, {1.9205992777911614`, 
           0.9910539174363264}, {1.8987774183301194`, 0.9592733346698965}, {
           1.8758569245660153`, 0.9282757548140265}, {1.8518658663482659`, 
           0.8980991394156103}, {1.8268336246055052`, 0.8687804446178649}, {
           1.8007908553638865`, 0.8403555759015598}, {1.7737694522038252`, 
           0.8128593441129528}, {1.7458025072011534`, 0.7863254228322811}, {
           1.345802507201154, 0.4199053652230511}, {1.316924270400524, 
           0.3943662495257898}, {1.2871701078706932`, 0.36985321618718014`}, {
           1.2565764583930579`, 0.3463962853787612}, {1.2251807888364727`, 
           0.3240241839038196}, {1.1930215482730162`, 0.3027643100167736}, {
           1.1601381208908859`, 0.2826426998695831}, {1.126570777762094, 
           0.26368399562627265`}, {1., 0.19509032201612825`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{2., 1.1111404660392044`}, {1.8734292222379059`, 
           1.04254679242906}, {1.8398618791091141`, 1.0235880881857493`}, {
           1.8069784517269836`, 1.0034664780385587`}, {1.774819211163527, 
           0.9822066041515126}, {1.7434235416069424`, 0.9598345026765709}, {
           1.7128298921293066`, 0.9363775718681522}, {1.6830757295994765`, 
           0.9118645385295423}, {1.654197492798846, 0.8863254228322811}, {
           1.2541974927988466`, 0.5199053652230512}, {1.2262305477961744`, 
           0.49337144394237936`}, {1.1992091446361133`, 0.4658752121537723}, {
           1.1731663753944948`, 0.4374503434374673}, {1.148134133651734, 
           0.4081316486397218}, {1.1241430754339847`, 0.3779550332413055}, {
           1.1012225816698806`, 0.3469574533854356}, {1.0794007222088389`, 
           0.31517687061900557`}, {1., 0.19509032201612825`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{1., 0.19509032201612825`}, {0., 0.}}]}}, {
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-1., 0.19509032201612825`}, 0.1], 
          {GrayLevel[0], InsetBox["3", {-1., 0.19509032201612825`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-2., 1.1111404660392044`}, 0.1], 
          {GrayLevel[0], InsetBox["4", {-2., 1.1111404660392044`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{2., 1.1111404660392044`}, 0.1], 
          {GrayLevel[0], InsetBox["1", {2., 1.1111404660392044`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{1., 0.19509032201612825`}, 0.1], 
          {GrayLevel[0], InsetBox["2", {1., 0.19509032201612825`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1], 
          {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
       Annotation[#, 
        VertexCoordinateRules -> {{-1., 0.19509032201612825`}, {-2., 
         1.1111404660392044`}, {2., 1.1111404660392044`}, {1., 
         0.19509032201612825`}, {0., 0.}}]& ],
      AspectRatio->Automatic,
      FrameTicks->None,
      ImageSize->450,
      PlotRange->All,
      PlotRangePadding->Scaled[0.1]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[CapitalMu]", "2"], " ", 
        SuperscriptBox["\[CapitalNu]", "2"], " ", 
        RowBox[{
         SubscriptBox["n", "1"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "2"]}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "2"]], 
          SubscriptBox["\[Sigma]", "1"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "2"], ",", 
           SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "1"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "2"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "3"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "4"], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{
          SubscriptBox["M", "3"], "\[CenterDot]", 
          SubscriptBox["M", "4"]}], "]"}], " ", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "3"], ",", 
          SubscriptBox["x", "4"]}], "]"}], " ", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "4"], ",", 
          SubscriptBox["x", "3"]}], "]"}]}], 
       SuperscriptBox["\[Kappa]", "3"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      TagBox[{{
         {RGBColor[0, 0, 1], 
          LineBox[{{1., 0.19509032201612825`}, {0.7940285000290666, 
           0.14359744702339472`}, {0.7386392974392328, 
           0.13077556850027539`}, {0.6828353762929983, 
           0.11989959879159606`}, {0.6266850775117925, 
           0.11098285728022583`}, {0.5702571662124466, 
           0.10403626395742216`}, {0.5136207474931928, 0.09906832604953575}, {
           0.4568451818033011, 0.09608512759953869}, {0.39999999999999886`, 
           0.0950903220161281}, {-0.40000000000000013`, 
           0.0950903220161281}, {-0.45684518180330236`, 
           0.09608512759953869}, {-0.513620747493194, 
           0.09906832604953597}, {-0.5702571662124479, 
           0.10403626395742216`}, {-0.6266850775117938, 
           0.11098285728022605`}, {-0.6828353762929995, 
           0.11989959879159628`}, {-0.7386392974392341, 
           0.1307755685002756}, {-0.7940285000290677, 
           0.14359744702339516`}, {-1., 0.19509032201612825`}}]}, 
         {RGBColor[0, 0, 1], 
          LineBox[{{1., 0.19509032201612825`}, {0.7940285000290666, 
           0.24658319700886167`}, {0.7386392974392328, 0.259405075531981}, {
           0.6828353762929983, 0.2702810452406603}, {0.6266850775117925, 
           0.27919778675203055`}, {0.5702571662124466, 0.2861443800748342}, {
           0.5136207474931928, 0.29111231798272064`}, {0.4568451818033011, 
           0.2940955164327177}, {0.39999999999999886`, 
           0.2950903220161283}, {-0.40000000000000013`, 
           0.2950903220161283}, {-0.45684518180330236`, 
           0.2940955164327177}, {-0.513620747493194, 
           0.2911123179827204}, {-0.5702571662124479, 
           0.2861443800748342}, {-0.6266850775117938, 
           0.27919778675203033`}, {-0.6828353762929995, 
           0.2702810452406601}, {-0.7386392974392341, 
           0.2594050755319808}, {-0.7940285000290677, 
           0.24658319700886122`}, {-1., 0.19509032201612825`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{1., 0.19509032201612825`}, {0., 0.}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.19509032201612825`}, {-2., 1.1111404660392044`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.19509032201612825`}, {0., 0.}}]}, 
         {GrayLevel[0], 
          LineBox[{{2., 1.1111404660392044`}, {-2., 1.1111404660392044`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{2., 1.1111404660392044`}, {1., 0.19509032201612825`}}]}}, {
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{1., 0.19509032201612825`}, 0.1], 
          {GrayLevel[0], InsetBox["2", {1., 0.19509032201612825`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-1., 0.19509032201612825`}, 0.1], 
          {GrayLevel[0], InsetBox["3", {-1., 0.19509032201612825`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{2., 1.1111404660392044`}, 0.1], 
          {GrayLevel[0], InsetBox["1", {2., 1.1111404660392044`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-2., 1.1111404660392044`}, 0.1], 
          {GrayLevel[0], InsetBox["4", {-2., 1.1111404660392044`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1], 
          {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
       Annotation[#, 
        VertexCoordinateRules -> {{1., 0.19509032201612825`}, {-1., 
         0.19509032201612825`}, {2., 1.1111404660392044`}, {-2., 
         1.1111404660392044`}, {0., 0.}}]& ],
      AspectRatio->Automatic,
      FrameTicks->None,
      ImageSize->450,
      PlotRange->All,
      PlotRangePadding->Scaled[0.1]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[CapitalMu]", "2"], " ", 
        SuperscriptBox["\[CapitalNu]", "2"], " ", 
        RowBox[{
         SubscriptBox["n", "1"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "4"]], 
          SubscriptBox["\[Sigma]", "1"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "4"], ",", 
           SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "1"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "2"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "3"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "4"], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["M", "^"], "2"], "\[CenterDot]", 
          SubscriptBox[
           OverscriptBox["M", "^"], "3"]}], "]"}], " ", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "2"], ",", 
          SubscriptBox["x", "3"]}], "]"}], " ", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "3"], ",", 
          SubscriptBox["x", "2"]}], "]"}]}], 
       SuperscriptBox["\[Kappa]", "3"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      TagBox[{{
         {RGBColor[0, 0, 1], 
          LineBox[{{2., 1.1111404660392044`}, {1.588057000058133, 
           1.0081547160537374`}, {1.4772785948784657`, 0.9825109590074987}, {
           1.3656707525859966`, 0.9607590195901401}, {1.253370155023585, 
           0.9429255365673996}, {1.1405143324248932`, 0.9290323499217923}, {
           1.0272414949863855`, 0.9190964741060195}, {0.9136903636066022, 
           0.9131300772060253}, {0.7999999999999977, 
           0.9111404660392042}, {-0.8000000000000003, 
           0.9111404660392042}, {-0.9136903636066047, 
           0.9131300772060253}, {-1.027241494986388, 
           0.9190964741060199}, {-1.1405143324248959`, 
           0.9290323499217923}, {-1.2533701550235876`, 
           0.9429255365674001}, {-1.365670752585999, 
           0.9607590195901405}, {-1.4772785948784681`, 
           0.9825109590074992}, {-1.5880570000581353`, 
           1.0081547160537383`}, {-2., 1.1111404660392044`}}]}, 
         {RGBColor[0, 0, 1], 
          LineBox[{{2., 1.1111404660392044`}, {1.588057000058133, 
           1.2141262160246715`}, {1.4772785948784657`, 1.2397699730709102`}, {
           1.3656707525859966`, 1.2615219124882688`}, {1.253370155023585, 
           1.2793553955110093`}, {1.1405143324248932`, 1.2932485821566166`}, {
           1.0272414949863855`, 1.3031844579723895`}, {0.9136903636066022, 
           1.3091508548723836`}, {0.7999999999999977, 
           1.3111404660392048`}, {-0.8000000000000003, 
           1.3111404660392048`}, {-0.9136903636066047, 
           1.3091508548723836`}, {-1.027241494986388, 
           1.303184457972389}, {-1.1405143324248959`, 
           1.2932485821566166`}, {-1.2533701550235876`, 
           1.2793553955110089`}, {-1.365670752585999, 
           1.2615219124882684`}, {-1.4772785948784681`, 
           1.2397699730709097`}, {-1.5880570000581353`, 
           1.2141262160246706`}, {-2., 1.1111404660392044`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{2., 1.1111404660392044`}, {1., 0.19509032201612825`}}]}, 
         {GrayLevel[0], 
          LineBox[{{1., 0.19509032201612825`}, {-1., 0.19509032201612825`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{1., 0.19509032201612825`}, {0., 0.}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.19509032201612825`}, {-2., 1.1111404660392044`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.19509032201612825`}, {0., 0.}}]}}, {
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{2., 1.1111404660392044`}, 0.1], 
          {GrayLevel[0], InsetBox["1", {2., 1.1111404660392044`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-2., 1.1111404660392044`}, 0.1], 
          {GrayLevel[0], InsetBox["4", {-2., 1.1111404660392044`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{1., 0.19509032201612825`}, 0.1], 
          {GrayLevel[0], InsetBox["2", {1., 0.19509032201612825`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-1., 0.19509032201612825`}, 0.1], 
          {GrayLevel[0], InsetBox["3", {-1., 0.19509032201612825`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1], 
          {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
       Annotation[#, 
        VertexCoordinateRules -> {{2., 1.1111404660392044`}, {-2., 
         1.1111404660392044`}, {1., 0.19509032201612825`}, {-1., 
         0.19509032201612825`}, {0., 0.}}]& ],
      AspectRatio->Automatic,
      FrameTicks->None,
      ImageSize->450,
      PlotRange->All,
      PlotRangePadding->Scaled[0.1]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[CapitalMu]", "2"], " ", 
        SuperscriptBox["\[CapitalNu]", "2"], " ", 
        RowBox[{
         SubscriptBox["n", "2"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "3"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "2"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "3"]}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "3"]], 
          SubscriptBox["\[Sigma]", "1"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "3"], ",", 
           SubscriptBox["x", "2"]}], "]"}], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "1"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "2"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "3"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "4"], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{
          SubscriptBox["M", "1"], "\[CenterDot]", 
          SubscriptBox["M", "4"]}], "]"}], " ", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "1"], ",", 
          SubscriptBox["x", "4"]}], "]"}], " ", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "4"], ",", 
          SubscriptBox["x", "1"]}], "]"}]}], 
       SuperscriptBox["\[Kappa]", "3"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      TagBox[{{
         {RGBColor[0, 0, 1], 
          LineBox[{{2., 1.1111404660392044`}, {1.9205992777911614`, 
           0.9910539174363264}, {1.8987774183301194`, 0.9592733346698965}, {
           1.8758569245660153`, 0.9282757548140265}, {1.8518658663482659`, 
           0.8980991394156103}, {1.8268336246055052`, 0.8687804446178649}, {
           1.8007908553638865`, 0.8403555759015598}, {1.7737694522038252`, 
           0.8128593441129528}, {1.7458025072011534`, 0.7863254228322811}, {
           1.345802507201154, 0.4199053652230511}, {1.316924270400524, 
           0.3943662495257898}, {1.2871701078706932`, 0.36985321618718014`}, {
           1.2565764583930579`, 0.3463962853787612}, {1.2251807888364727`, 
           0.3240241839038196}, {1.1930215482730162`, 0.3027643100167736}, {
           1.1601381208908859`, 0.2826426998695831}, {1.126570777762094, 
           0.26368399562627265`}, {1., 0.19509032201612825`}}]}, 
         {RGBColor[0, 0, 1], 
          LineBox[{{2., 1.1111404660392044`}, {1., 0.19509032201612825`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{2., 1.1111404660392044`}, {1.8734292222379059`, 
           1.04254679242906}, {1.8398618791091141`, 1.0235880881857493`}, {
           1.8069784517269836`, 1.0034664780385587`}, {1.774819211163527, 
           0.9822066041515126}, {1.7434235416069424`, 0.9598345026765709}, {
           1.7128298921293066`, 0.9363775718681522}, {1.6830757295994765`, 
           0.9118645385295423}, {1.654197492798846, 0.8863254228322811}, {
           1.2541974927988466`, 0.5199053652230512}, {1.2262305477961744`, 
           0.49337144394237936`}, {1.1992091446361133`, 0.4658752121537723}, {
           1.1731663753944948`, 0.4374503434374673}, {1.148134133651734, 
           0.4081316486397218}, {1.1241430754339847`, 0.3779550332413055}, {
           1.1012225816698806`, 0.3469574533854356}, {1.0794007222088389`, 
           0.31517687061900557`}, {1., 0.19509032201612825`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{1., 0.19509032201612825`}, {0., 0.}}]}, 
         {GrayLevel[0], 
          LineBox[{{-1., 0.19509032201612825`}, {-1.1265707777620948`, 
           0.26368399562627287`}, {-1.1601381208908865`, 
           0.28264269986958346`}, {-1.193021548273017, 
           0.3027643100167742}, {-1.2251807888364736`, 
           0.32402418390382015`}, {-1.2565764583930585`, 
           0.3463962853787619}, {-1.2871701078706939`, 
           0.3698532161871805}, {-1.3169242704005244`, 
           0.39436624952579047`}, {-1.3458025072011546`, 
           0.41990536522305155`}, {-1.7458025072011538`, 
           0.7863254228322816}, {-1.773769452203826, 
           0.8128593441129535}, {-1.8007908553638872`, 
           0.8403555759015604}, {-1.8268336246055057`, 
           0.8687804446178655}, {-1.8518658663482666`, 
           0.898099139415611}, {-1.8758569245660157`, 
           0.9282757548140272}, {-1.8987774183301198`, 
           0.9592733346698971}, {-1.9205992777911616`, 
           0.9910539174363271}, {-2., 1.1111404660392044`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.19509032201612825`}, {-1.079400722208839, 
           0.31517687061900634`}, {-1.101222581669881, 
           0.34695745338543627`}, {-1.1241430754339852`, 
           0.3779550332413062}, {-1.1481341336517346`, 
           0.4081316486397225}, {-1.1731663753944952`, 
           0.4374503434374679}, {-1.199209144636114, 
           0.465875212153773}, {-1.2262305477961752`, 
           0.49337144394238}, {-1.254197492798847, 
           0.5199053652230518}, {-1.6541974927988465`, 
           0.8863254228322817}, {-1.683075729599477, 
           0.9118645385295429}, {-1.7128298921293073`, 
           0.9363775718681526}, {-1.7434235416069428`, 
           0.9598345026765716}, {-1.774819211163528, 
           0.9822066041515132}, {-1.8069784517269845`, 
           1.0034664780385592`}, {-1.8398618791091148`, 
           1.0235880881857498`}, {-1.8734292222379065`, 
           1.0425467924290603`}, {-2., 1.1111404660392044`}}]}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          LineBox[{{-1., 0.19509032201612825`}, {0., 0.}}]}}, {
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{2., 1.1111404660392044`}, 0.1], 
          {GrayLevel[0], InsetBox["1", {2., 1.1111404660392044`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{1., 0.19509032201612825`}, 0.1], 
          {GrayLevel[0], InsetBox["2", {1., 0.19509032201612825`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-1., 0.19509032201612825`}, 0.1], 
          {GrayLevel[0], InsetBox["3", {-1., 0.19509032201612825`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], 
          DiskBox[{-2., 1.1111404660392044`}, 0.1], 
          {GrayLevel[0], InsetBox["4", {-2., 1.1111404660392044`}]}}, 
         {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1], 
          {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
       Annotation[#, 
        VertexCoordinateRules -> {{2., 1.1111404660392044`}, {1., 
         0.19509032201612825`}, {-1., 0.19509032201612825`}, {-2., 
         1.1111404660392044`}, {0., 0.}}]& ],
      AspectRatio->Automatic,
      FrameTicks->None,
      ImageSize->450,
      PlotRange->All,
      PlotRangePadding->Scaled[0.1]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[CapitalMu]", "2"], " ", 
        SuperscriptBox["\[CapitalNu]", "2"], " ", 
        RowBox[{
         SubscriptBox["n", "3"], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
        RowBox[{
         SubscriptBox["\[Eta]", "3"], "\[CenterDot]", 
         SuperscriptBox["\[Gamma]", 
          SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
         SubscriptBox[
          OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["d", 
           SubscriptBox["x", "4"]], 
          SubscriptBox["\[Sigma]", "1"]], "[", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           SubscriptBox["x", "4"], ",", 
           SubscriptBox["x", "3"]}], "]"}], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "1"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "2"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "3"], "]"}], " ", 
        RowBox[{"mod", "[", 
         SubscriptBox[
          OverscriptBox["x", "."], "4"], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{
          SubscriptBox["M", "1"], "\[CenterDot]", 
          SubscriptBox["M", "2"]}], "]"}], " ", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "1"], ",", 
          SubscriptBox["x", "2"]}], "]"}], " ", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          SubscriptBox["x", "2"], ",", 
          SubscriptBox["x", "1"]}], "]"}]}], 
       SuperscriptBox["\[Kappa]", "3"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.705823063715002*^9, 3.705823106609722*^9, 
  3.705911458888301*^9, 3.705915522199286*^9, 3.709809854988081*^9, 
  3.709827101510577*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder", " ", "Diagrams", " ", "6", " ", 
  RowBox[{"(", 
   SubscriptBox["L", "6"], ")"}]}]], "Subsection",
 CellChangeTimes->{{3.7056782619064627`*^9, 3.705678282699808*^9}, 
   3.705763040381587*^9, {3.7058231247167253`*^9, 3.705823127314786*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OutBosonic", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7056782318545094`*^9, 3.705678250836844*^9}, {
  3.705678380068272*^9, 3.705678383146295*^9}, {3.705823132005237*^9, 
  3.705823134668393*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    TagBox[{{
       {RGBColor[0, 0, 1], 
        LineBox[{{-1., 0.19509032201612825`}, {-1.1265707777620948`, 
         0.26368399562627287`}, {-1.1601381208908865`, 
         0.28264269986958346`}, {-1.193021548273017, 
         0.3027643100167742}, {-1.2251807888364736`, 
         0.32402418390382015`}, {-1.2565764583930585`, 
         0.3463962853787619}, {-1.2871701078706939`, 
         0.3698532161871805}, {-1.3169242704005244`, 
         0.39436624952579047`}, {-1.3458025072011546`, 
         0.41990536522305155`}, {-1.7458025072011538`, 
         0.7863254228322816}, {-1.773769452203826, 
         0.8128593441129535}, {-1.8007908553638872`, 
         0.8403555759015604}, {-1.8268336246055057`, 
         0.8687804446178655}, {-1.8518658663482666`, 
         0.898099139415611}, {-1.8758569245660157`, 
         0.9282757548140272}, {-1.8987774183301198`, 
         0.9592733346698971}, {-1.9205992777911616`, 
         0.9910539174363271}, {-2., 1.1111404660392044`}}]}, 
       {RGBColor[0, 0, 1], 
        LineBox[{{-1., 0.19509032201612825`}, {-2., 1.1111404660392044`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.19509032201612825`}, {-1.079400722208839, 
         0.31517687061900634`}, {-1.101222581669881, 
         0.34695745338543627`}, {-1.1241430754339852`, 
         0.3779550332413062}, {-1.1481341336517346`, 
         0.4081316486397225}, {-1.1731663753944952`, 
         0.4374503434374679}, {-1.199209144636114, 
         0.465875212153773}, {-1.2262305477961752`, 
         0.49337144394238}, {-1.254197492798847, 
         0.5199053652230518}, {-1.6541974927988465`, 
         0.8863254228322817}, {-1.683075729599477, 
         0.9118645385295429}, {-1.7128298921293073`, 
         0.9363775718681526}, {-1.7434235416069428`, 
         0.9598345026765716}, {-1.774819211163528, 
         0.9822066041515132}, {-1.8069784517269845`, 
         1.0034664780385592`}, {-1.8398618791091148`, 
         1.0235880881857498`}, {-1.8734292222379065`, 
         1.0425467924290603`}, {-2., 1.1111404660392044`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.19509032201612825`}, {0., 0.}}]}, 
       {GrayLevel[0], 
        LineBox[{{2., 1.1111404660392044`}, {1.9205992777911614`, 
         0.9910539174363264}, {1.8987774183301194`, 0.9592733346698965}, {
         1.8758569245660153`, 0.9282757548140265}, {1.8518658663482659`, 
         0.8980991394156103}, {1.8268336246055052`, 0.8687804446178649}, {
         1.8007908553638865`, 0.8403555759015598}, {1.7737694522038252`, 
         0.8128593441129528}, {1.7458025072011534`, 0.7863254228322811}, {
         1.345802507201154, 0.4199053652230511}, {1.316924270400524, 
         0.3943662495257898}, {1.2871701078706932`, 0.36985321618718014`}, {
         1.2565764583930579`, 0.3463962853787612}, {1.2251807888364727`, 
         0.3240241839038196}, {1.1930215482730162`, 0.3027643100167736}, {
         1.1601381208908859`, 0.2826426998695831}, {1.126570777762094, 
         0.26368399562627265`}, {1., 0.19509032201612825`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{2., 1.1111404660392044`}, {1.8734292222379059`, 
         1.04254679242906}, {1.8398618791091141`, 1.0235880881857493`}, {
         1.8069784517269836`, 1.0034664780385587`}, {1.774819211163527, 
         0.9822066041515126}, {1.7434235416069424`, 0.9598345026765709}, {
         1.7128298921293066`, 0.9363775718681522}, {1.6830757295994765`, 
         0.9118645385295423}, {1.654197492798846, 0.8863254228322811}, {
         1.2541974927988466`, 0.5199053652230512}, {1.2262305477961744`, 
         0.49337144394237936`}, {1.1992091446361133`, 0.4658752121537723}, {
         1.1731663753944948`, 0.4374503434374673}, {1.148134133651734, 
         0.4081316486397218}, {1.1241430754339847`, 0.3779550332413055}, {
         1.1012225816698806`, 0.3469574533854356}, {1.0794007222088389`, 
         0.31517687061900557`}, {1., 0.19509032201612825`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{1., 0.19509032201612825`}, {0., 0.}}]}}, {
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-1., 0.19509032201612825`}, 0.1], 
        {GrayLevel[0], InsetBox["3", {-1., 0.19509032201612825`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-2., 1.1111404660392044`}, 0.1], 
        {GrayLevel[0], InsetBox["4", {-2., 1.1111404660392044`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{2., 1.1111404660392044`}, 0.1], 
        {GrayLevel[0], InsetBox["1", {2., 1.1111404660392044`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{1., 0.19509032201612825`}, 0.1], 
        {GrayLevel[0], InsetBox["2", {1., 0.19509032201612825`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1], 
        {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
     Annotation[#, 
      VertexCoordinateRules -> {{-1., 0.19509032201612825`}, {-2., 
       1.1111404660392044`}, {2., 1.1111404660392044`}, {1., 
       0.19509032201612825`}, {0., 0.}}]& ],
    AspectRatio->Automatic,
    FrameTicks->None,
    ImageSize->450,
    PlotRange->All,
    PlotRangePadding->Scaled[0.1]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["\[CapitalMu]", "2"], " ", 
      SuperscriptBox["\[CapitalNu]", "2"], " ", 
      RowBox[{
       SubscriptBox["n", "1"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "2"]}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "2"]], 
        SubscriptBox["\[Sigma]", "1"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "2"], ",", 
         SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "1"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "2"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "3"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "4"], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{
        SubscriptBox["M", "3"], "\[CenterDot]", 
        SubscriptBox["M", "4"]}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "3"], ",", 
        SubscriptBox["x", "4"]}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "4"], ",", 
        SubscriptBox["x", "3"]}], "]"}]}], 
     SuperscriptBox["\[Kappa]", "3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.705678237182653*^9, 3.7056782512141953`*^9}, 
   3.705823135748274*^9, 3.7059114591489887`*^9, 3.7059155222820253`*^9, 
   3.7098271117060823`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"We", " ", "express", " ", "positions", " ", "x"}], ",", " ", 
   RowBox[{"velocities", " ", "xp"}], ",", " ", 
   RowBox[{"propagators", " ", "\[CapitalDelta]"}], ",", " ", 
   RowBox[{"spinors", " ", "\[Eta]", " ", "and", " ", "bilinears", " ", 
    RowBox[{"\[Eta]", "\[CenterDot]", "\[Gamma]", "\[CenterDot]", "\[Eta]b"}],
     " ", "in", " ", "terms", " ", "of", " ", "the", " ", "parameters", " ", 
    RowBox[{"\[Tau]", ".", " ", "The"}], " ", "value", " ", "of", " ", "the", 
    " ", "products", " ", 
    RowBox[{"nb", "\[CenterDot]", "n"}], " ", "and", " ", 
    RowBox[{"M", "\[CenterDot]", "M"}], " ", "depend", " ", "on", " ", "the", 
    " ", "position", " ", "of", " ", "the", " ", "cusp", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"nb", "\[CenterDot]", "n"}], " ", "can", " ", "be", " ", "1", 
        " ", "or", " ", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Theta]", "2"], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"M", "\[CenterDot]", "M"}], " ", "can", " ", "be", " ", "4", 
        " ", "or", " ", "4", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          FractionBox["\[Theta]", "2"], "]"}], "2"]}]}], ")"}], "."}]}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.705755778443803*^9, 3.7057558878602324`*^9}, {
   3.705755917977536*^9, 3.7057560673051977`*^9}, {3.705756432978301*^9, 
   3.705756434122013*^9}, 3.70575685861101*^9, {3.705823190215555*^9, 
   3.705823239930735*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder6", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"OutBosonic", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]", "[", 
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}], "\[CenterDot]", 
           RowBox[{"\[Gamma]", "[", "\[Mu]_", "]"}], "\[CenterDot]", 
           RowBox[{"\[Eta]b", "[", 
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}]}], 
          "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", 
             RowBox[{
              RowBox[{"\[Eta]", "[", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "b", "]"}], "]"}], "]"}], 
              "\[CenterDot]", 
              RowBox[{"\[Eta]b", "[", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "]"}]}]]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xp", "[", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Mu]"}], "]"}], "+", 
             
             RowBox[{"xp", "[", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Mu]"}], "]"}]}], 
            ")"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", "\[Xi]_", ",", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", 
             RowBox[{"x", "[", 
              RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}]}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"-", " ", 
           FractionBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{
               FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]]}], 
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Xi]"}], "]"}], "-", 
             
             RowBox[{"x", "[", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Xi]"}], "]"}]}], 
            ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "-", 
                RowBox[{"x", "[", 
                 RowBox[{"\[Tau]", "[", "b", "]"}], "]"}]}], ")"}], "2"], 
             ")"}], 
            RowBox[{
             FractionBox["3", "2"], "-", "\[Epsilon]"}]]]}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], 
        "\[RuleDelayed]", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{
             FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]], 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "-", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "b", "]"}], "]"}]}], ")"}], "2"], 
            ")"}], 
           RowBox[{
            FractionBox["1", "2"], "-", "\[Epsilon]"}]]]}]}]}], "//.", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "+", 
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "-", 
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}]}], "\[RuleDelayed]", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
          RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}]}]}]}], "//.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "-", 
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], ")"}], "2"], 
      "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}], "2"]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Eta]", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"\[Eta]b", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}]}], "\[RuleDelayed]", 
     
     RowBox[{"2", "I"}]}]}], "/.", 
   RowBox[{
    RowBox[{"mod", "[", "a_", "]"}], "\[RuleDelayed]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.705746558978245*^9, 3.7057465886675167`*^9}, {
  3.7058232465157843`*^9, 3.705823284060091*^9}, {3.709827116911758*^9, 
  3.70982711884543*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    RowBox[{
     SubscriptBox["n", "1"], "\[CenterDot]", 
     SubscriptBox[
      OverscriptBox["n", "\[Dash]"], "2"]}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"tr", "[", 
     RowBox[{
      SubscriptBox["M", "3"], "\[CenterDot]", 
      SubscriptBox["M", "4"]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
         RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "\[Epsilon]"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "3", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", "\[Epsilon]"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "[", "3", "]"}]}], "+", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", "\[Epsilon]"}]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Kappa]", "3"]}]]}]], "Output",
 CellChangeTimes->{3.705823304740778*^9, 3.705911459212285*^9, 
  3.705915522346881*^9, 3.70982712285089*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder6", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "4"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "3"]}],
   TraditionalForm]}]], "Subsubsection",
 CellChangeTimes->{
  3.70569095571373*^9, {3.705746603219471*^9, 3.705746604888873*^9}, {
   3.705756484956189*^9, 3.705756485199912*^9}, {3.7058233322777777`*^9, 
   3.7058233323292837`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"We", " ", "substitute", " ", "the", " ", "value", " ", "of", " ", 
   RowBox[{"nb", "\[CenterDot]", "n"}], " ", "and", " ", 
   RowBox[{"M", "\[CenterDot]", "M"}], " ", "for", " ", "the", " ", "current",
    " ", 
   RowBox[{"case", ".", " ", "The"}], " ", "other", " ", "operations", " ", 
   "are", " ", "similar", " ", "to", " ", "the", " ", "previous", " ", 
   RowBox[{"cases", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7057565104898357`*^9, 3.705756639708518*^9}, {
  3.705756672702322*^9, 3.705756686372343*^9}, {3.7057567389442577`*^9, 
  3.7057567482673893`*^9}, {3.705756805282631*^9, 3.70575685561077*^9}, {
  3.705823352733687*^9, 3.70582338792223*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder6", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
      "1"}]}], "/.", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
     
     RowBox[{"4", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"]}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder61", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"%", "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"L", " ", 
              RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"4", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705678402666999*^9, 3.705678426298127*^9}, {
  3.705678472498351*^9, 3.705678490254848*^9}, {3.705688272563056*^9, 
  3.7056883202093153`*^9}, {3.705689350597599*^9, 3.705689356481669*^9}, {
  3.705689389262333*^9, 3.705689394285968*^9}, {3.7057466197602243`*^9, 
  3.70574662566719*^9}, {3.705746804454563*^9, 3.705746804573461*^9}, {
  3.705746843239757*^9, 3.705746847463619*^9}, {3.70574714619383*^9, 
  3.7057471465538588`*^9}, {3.705823390659203*^9, 3.705823479098906*^9}, {
  3.70982713221873*^9, 3.709827143269988*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{{3.70582346588*^9, 3.705823484496047*^9}, 
   3.705911463383648*^9, 3.705915526626275*^9, 3.709827152899418*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder61fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder61", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"\[Epsilon]", ">", 
      FractionBox["1", "2"]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.705823593958378*^9, 3.705823596809321*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], "]"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "\[Epsilon]"}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], 
       RowBox[{"2", " ", "\[Epsilon]"}]]}], ")"}]}], 
   RowBox[{"4", " ", "\[Epsilon]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"6", " ", "\[Epsilon]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]]}]], "Output",
 CellChangeTimes->{3.705823573083646*^9, 3.7058236190242243`*^9, 
  3.7059114844417677`*^9, 3.7059155479984703`*^9, 3.709827174033968*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder61exp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{" ", "Ladder61fin"}], 
             SuperscriptBox[
              RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
            "PowerExpand"}], ")"}], "/.", 
          RowBox[{
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"HypExp", "[", 
            RowBox[{
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
             "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}],
       "]"}]}], "/.", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], "\[RuleDelayed]", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"]}]}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Theta]", "2"], "]"}], "2"]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}, {
  3.705819969581051*^9, 3.705819992206151*^9}, {3.70582359023982*^9, 
  3.705823634742422*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{"Log", "[", "16", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.70582363812396*^9, 3.7059114863406057`*^9, 
  3.705915549972097*^9, 3.7098271755321913`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder6", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "2"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "1"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.67966699370898*^9, 3.679666997509046*^9}, {
  3.7058393308747168`*^9, 3.705839346330484*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder6", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"Cos", "[", 
       FractionBox["\[Theta]", "2"], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
     "4"}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "3", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "2", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder62", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"%", "/.", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
               RowBox[{"L", " ", 
                RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
              RowBox[{"-", 
               RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"\[Tau]", "[", "3", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "2", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "2", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"4", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705839377877369*^9, 3.70583940074509*^9}, {
  3.709827155197651*^9, 3.709827165564157*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Tau]", "[", "3", "]"}]}], "+", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705839408798854*^9, 3.705911489536881*^9, 
  3.705915552993147*^9, 3.709827178460372*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder62fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder62", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"\[Epsilon]", ">", 
      FractionBox["1", "2"]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7058394205615263`*^9, 3.705839460103404*^9}, {
  3.705839543034254*^9, 3.7058395431091127`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"4", " ", "\[Epsilon]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], "]"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], 
       RowBox[{"4", " ", "\[Epsilon]"}]]}], ")"}]}], 
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"6", " ", "\[Epsilon]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]]}]], "Output",
 CellChangeTimes->{3.70583946231551*^9, 3.7058394949696083`*^9, 
  3.7058395600396357`*^9, 3.7059115065555763`*^9, 3.705915569432397*^9, 
  3.709827194800358*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder62exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder62fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"], 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}, {
  3.705819969581051*^9, 3.705819992206151*^9}, {3.70582359023982*^9, 
  3.705823634742422*^9}, {3.70583947934709*^9, 3.705839492853689*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"Log", "[", "4", "]"}]}], 
      RowBox[{"8", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", 
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
        RowBox[{"Log", "[", "4096", "]"}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.7058395148987617`*^9, 3.705839565005907*^9, 
  3.705911508147532*^9, 3.705915570806617*^9, 3.709827195974378*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder6", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "3"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "2"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.67966699370898*^9, 3.679666997509046*^9}, {
  3.700568388538681*^9, 3.700568391385848*^9}, {3.705839336420504*^9, 
  3.705839350170751*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder6", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
      "1"}]}], "/.", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
     "4"}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "3", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder63", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"%", "/.", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
              RowBox[{"L", " ", 
               RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "3", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"4", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.7058395993396597`*^9, 3.705839613302628*^9}, {
  3.709827181878098*^9, 3.709827190822646*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[Tau]", "[", "3", "]"}]}], "+", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705839617643619*^9, 3.7059115098909082`*^9, 
  3.705915572522582*^9, 3.709827197640231*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder63fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder63", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "4", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.679667091233695*^9, 3.679667097117827*^9}, {
  3.679667130718787*^9, 3.679667239620531*^9}, {3.6796672729347363`*^9, 
  3.679667275901379*^9}, {3.679686823284689*^9, 3.679686829855674*^9}, {
  3.700568435651877*^9, 3.7005685233729687`*^9}, {3.7058396271489363`*^9, 
  3.705839650961439*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.679667091598015*^9, 3.679667097848584*^9}, {
   3.67966722094427*^9, 3.679667242511073*^9}, 3.67966727851053*^9, 
   3.6796674728482723`*^9, 3.679668365263413*^9, 3.679686832450016*^9, 
   3.679779019787859*^9, 3.67977944936329*^9, 3.6953865270918827`*^9, 
   3.6954746659018993`*^9, 3.700547237968989*^9, 3.700568533568548*^9, {
   3.705839649025523*^9, 3.705839655833107*^9}, 3.705911514611898*^9, 
   3.7059155770497093`*^9, 3.70982720225597*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder63exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{" ", "Ladder63fin"}], 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
          "PowerExpand"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}, {
  3.705819969581051*^9, 3.705819992206151*^9}, {3.70582359023982*^9, 
  3.705823634742422*^9}, {3.70583947934709*^9, 3.705839492853689*^9}, {
  3.705839662817971*^9, 3.705839673616398*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox["1", 
      RowBox[{"2", " ", "\[Epsilon]"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705839674178872*^9, 3.7059115149126053`*^9, 
  3.705915577351563*^9, 3.7098272024919977`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder6", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    RowBox[{"-", "L"}], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "4"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.67966699370898*^9, 3.679666997509046*^9}, {
  3.700568388538681*^9, 3.700568391385848*^9}, {3.7005686065913677`*^9, 
  3.700568611250367*^9}, {3.7058393406514997`*^9, 3.705839352786599*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder6", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
      "1"}]}], "/.", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
     "4"}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "4", "]"}], ">", "0"}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder64", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "4"], 
         RowBox[{"(", 
          RowBox[{"%", "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
            RowBox[{"L", " ", 
             RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"4", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705839708517249*^9, 3.705839716936432*^9}, {
  3.7098272012625732`*^9, 3.70982720977612*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "3", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705839718725054*^9, 3.705911516416354*^9, 
  3.705915578813242*^9, 3.709827214974163*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder64fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder64", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.679667091233695*^9, 3.679667097117827*^9}, {
  3.679667130718787*^9, 3.679667239620531*^9}, {3.6796672729347363`*^9, 
  3.679667275901379*^9}, {3.679686823284689*^9, 3.679686829855674*^9}, {
  3.700568435651877*^9, 3.7005685233729687`*^9}, {3.7005686455691757`*^9, 
  3.700568704831349*^9}, {3.7005688089143343`*^9, 3.700568814372692*^9}, {
  3.7058397282130136`*^9, 3.7058397508298683`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["\[Kappa]", "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"6", " ", "\[Epsilon]"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.679667091598015*^9, 3.679667097848584*^9}, {
   3.67966722094427*^9, 3.679667242511073*^9}, 3.67966727851053*^9, 
   3.6796674728482723`*^9, 3.679668365263413*^9, 3.679686832450016*^9, 
   3.679779019787859*^9, 3.67977944936329*^9, 3.6953865270918827`*^9, 
   3.6954746659018993`*^9, 3.700547237968989*^9, 3.700568533568548*^9, {
   3.7005687021521273`*^9, 3.7005687070610943`*^9}, 3.700568815745023*^9, 
   3.700568863768821*^9, 3.705839757347603*^9, 3.705911520833721*^9, 
   3.705915583146328*^9, 3.709827219281213*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder64exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{" ", "Ladder64fin"}], 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
          "PowerExpand"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}, {
  3.705819969581051*^9, 3.705819992206151*^9}, {3.70582359023982*^9, 
  3.705823634742422*^9}, {3.70583947934709*^9, 3.705839492853689*^9}, {
  3.705839662817971*^9, 3.705839673616398*^9}, {3.705839762798986*^9, 
  3.7058397644753933`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"12", "-", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox["1", 
      RowBox[{"2", " ", "\[Epsilon]"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705839768203786*^9, 3.705911521594543*^9, 
  3.705915583805244*^9, 3.709827219788164*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Summing up", "Subsubsection",
 CellChangeTimes->{{3.678713245634508*^9, 3.678713255077751*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L6", "=", 
   RowBox[{"Ladder61fin", "+", "Ladder62fin", "+", "Ladder63fin", "+", 
    RowBox[{"2", " ", "Ladder64fin"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709440339232987*^9, 3.709440362540566*^9}, {
  3.709440734450016*^9, 3.709440748963537*^9}, {3.709440971261252*^9, 
  3.7094409964678707`*^9}, {3.709809480729574*^9, 3.709809489785286*^9}, {
  3.709827254065749*^9, 3.70982728420584*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L6exp", "=", 
  RowBox[{
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"(", 
              RowBox[{
              "Ladder61exp", "+", "Ladder62exp", "+", "Ladder63exp", "+", 
               RowBox[{"2", " ", "Ladder64exp"}]}], ")"}], 
             RowBox[{
              SuperscriptBox["\[CapitalMu]", "2"], " ", 
              SuperscriptBox["\[CapitalNu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]}]], "/.", 
            RowBox[{
             RowBox[{"Log", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"With", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f", "=", 
                 RowBox[{
                  RowBox[{"FactorInteger", "[", "a", "]"}], "//", 
                  "Flatten"}]}], "}"}], ",", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], 
                RowBox[{"Log", "[", 
                 RowBox[{"f", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}]}]}], "/.", 
           
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Theta]", "2"], "]"}], "\[RuleDelayed]", 
            "c\[Theta]"}]}], "/.", 
          RowBox[{
           RowBox[{"Log", "[", "2", "]"}], "\[Rule]", "l"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], "//", "Normal"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709440383866314*^9, 3.709440467693956*^9}, {
  3.709440518739808*^9, 3.7094405771244392`*^9}, {3.709440750502006*^9, 
  3.709440779379776*^9}, {3.70944097320221*^9, 3.709440973298128*^9}, {
  3.7094410039737062`*^9, 3.709441041243585*^9}, {3.709809491762306*^9, 
  3.709809526499611*^9}, {3.70982728129097*^9, 3.709827310273098*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"72", "+", 
        RowBox[{"3", " ", "c\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"2", " ", "c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", "l"}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"3", " ", "l"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "c\[Theta]", "+", 
           SuperscriptBox["c\[Theta]", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"3", "-", 
       RowBox[{"c\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c\[Theta]"}], ")"}]}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"6", "+", 
       RowBox[{"c\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "c\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ")"}]}], "+", "l"}], ")"}]}]}], 
      RowBox[{"4", " ", "\[Epsilon]"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.709827315210063*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder", " ", "Diagrams", " ", "7", " ", 
  RowBox[{"(", 
   SubscriptBox["L", "7"], ")"}]}]], "Subsection",
 CellChangeTimes->{{3.7056782619064627`*^9, 3.705678282699808*^9}, 
   3.705763040381587*^9, {3.7058231247167253`*^9, 3.705823127314786*^9}, {
   3.705839988984688*^9, 3.705839990508856*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OutBosonic", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7056782318545094`*^9, 3.705678250836844*^9}, {
  3.705678380068272*^9, 3.705678383146295*^9}, {3.705823132005237*^9, 
  3.705823134668393*^9}, {3.7058399923116407`*^9, 3.705839992379891*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    TagBox[{{
       {RGBColor[0, 0, 1], 
        LineBox[{{1., 0.19509032201612825`}, {0.7940285000290666, 
         0.14359744702339472`}, {0.7386392974392328, 0.13077556850027539`}, {
         0.6828353762929983, 0.11989959879159606`}, {0.6266850775117925, 
         0.11098285728022583`}, {0.5702571662124466, 0.10403626395742216`}, {
         0.5136207474931928, 0.09906832604953575}, {0.4568451818033011, 
         0.09608512759953869}, {0.39999999999999886`, 
         0.0950903220161281}, {-0.40000000000000013`, 
         0.0950903220161281}, {-0.45684518180330236`, 
         0.09608512759953869}, {-0.513620747493194, 
         0.09906832604953597}, {-0.5702571662124479, 
         0.10403626395742216`}, {-0.6266850775117938, 
         0.11098285728022605`}, {-0.6828353762929995, 
         0.11989959879159628`}, {-0.7386392974392341, 
         0.1307755685002756}, {-0.7940285000290677, 
         0.14359744702339516`}, {-1., 0.19509032201612825`}}]}, 
       {RGBColor[0, 0, 1], 
        LineBox[{{1., 0.19509032201612825`}, {0.7940285000290666, 
         0.24658319700886167`}, {0.7386392974392328, 0.259405075531981}, {
         0.6828353762929983, 0.2702810452406603}, {0.6266850775117925, 
         0.27919778675203055`}, {0.5702571662124466, 0.2861443800748342}, {
         0.5136207474931928, 0.29111231798272064`}, {0.4568451818033011, 
         0.2940955164327177}, {0.39999999999999886`, 
         0.2950903220161283}, {-0.40000000000000013`, 
         0.2950903220161283}, {-0.45684518180330236`, 
         0.2940955164327177}, {-0.513620747493194, 
         0.2911123179827204}, {-0.5702571662124479, 
         0.2861443800748342}, {-0.6266850775117938, 
         0.27919778675203033`}, {-0.6828353762929995, 
         0.2702810452406601}, {-0.7386392974392341, 
         0.2594050755319808}, {-0.7940285000290677, 
         0.24658319700886122`}, {-1., 0.19509032201612825`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{1., 0.19509032201612825`}, {0., 0.}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.19509032201612825`}, {-2., 1.1111404660392044`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.19509032201612825`}, {0., 0.}}]}, 
       {GrayLevel[0], 
        LineBox[{{2., 1.1111404660392044`}, {-2., 1.1111404660392044`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{2., 1.1111404660392044`}, {1., 0.19509032201612825`}}]}}, {
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{1., 0.19509032201612825`}, 0.1], 
        {GrayLevel[0], InsetBox["2", {1., 0.19509032201612825`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-1., 0.19509032201612825`}, 0.1], 
        {GrayLevel[0], InsetBox["3", {-1., 0.19509032201612825`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{2., 1.1111404660392044`}, 0.1], 
        {GrayLevel[0], InsetBox["1", {2., 1.1111404660392044`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-2., 1.1111404660392044`}, 0.1], 
        {GrayLevel[0], InsetBox["4", {-2., 1.1111404660392044`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1], 
        {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
     Annotation[#, 
      VertexCoordinateRules -> {{1., 0.19509032201612825`}, {-1., 
       0.19509032201612825`}, {2., 1.1111404660392044`}, {-2., 
       1.1111404660392044`}, {0., 0.}}]& ],
    AspectRatio->Automatic,
    FrameTicks->None,
    ImageSize->450,
    PlotRange->All,
    PlotRangePadding->Scaled[0.1]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["\[CapitalMu]", "2"], " ", 
      SuperscriptBox["\[CapitalNu]", "2"], " ", 
      RowBox[{
       SubscriptBox["n", "1"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "1"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "4"]], 
        SubscriptBox["\[Sigma]", "1"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "4"], ",", 
         SubscriptBox["x", "1"]}], "]"}], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "1"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "2"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "3"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "4"], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["M", "^"], "2"], "\[CenterDot]", 
        SubscriptBox[
         OverscriptBox["M", "^"], "3"]}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "2"], ",", 
        SubscriptBox["x", "3"]}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "3"], ",", 
        SubscriptBox["x", "2"]}], "]"}]}], 
     SuperscriptBox["\[Kappa]", "3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.705678237182653*^9, 3.7056782512141953`*^9}, 
   3.705823135748274*^9, 3.7058399941517982`*^9, 3.705911521743093*^9, 
   3.705915584015889*^9, 3.70982735633972*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder7", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"OutBosonic", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]", "[", 
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}], "\[CenterDot]", 
           RowBox[{"\[Gamma]", "[", "\[Mu]_", "]"}], "\[CenterDot]", 
           RowBox[{"\[Eta]b", "[", 
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}]}], 
          "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", 
             RowBox[{
              RowBox[{"\[Eta]", "[", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "b", "]"}], "]"}], "]"}], 
              "\[CenterDot]", 
              RowBox[{"\[Eta]b", "[", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "]"}]}]]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xp", "[", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Mu]"}], "]"}], "+", 
             
             RowBox[{"xp", "[", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Mu]"}], "]"}]}], 
            ")"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", "\[Xi]_", ",", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", 
             RowBox[{"x", "[", 
              RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}]}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"-", " ", 
           FractionBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{
               FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]]}], 
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Xi]"}], "]"}], "-", 
             
             RowBox[{"x", "[", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Xi]"}], "]"}]}], 
            ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "-", 
                RowBox[{"x", "[", 
                 RowBox[{"\[Tau]", "[", "b", "]"}], "]"}]}], ")"}], "2"], 
             ")"}], 
            RowBox[{
             FractionBox["3", "2"], "-", "\[Epsilon]"}]]]}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], 
        "\[RuleDelayed]", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{
             FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]], 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "-", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "b", "]"}], "]"}]}], ")"}], "2"], 
            ")"}], 
           RowBox[{
            FractionBox["1", "2"], "-", "\[Epsilon]"}]]]}]}]}], "//.", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "+", 
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "-", 
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}]}], "\[RuleDelayed]", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
          RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}]}]}]}], "//.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "-", 
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], ")"}], "2"], 
      "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}], "2"]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Eta]", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"\[Eta]b", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}]}], "\[RuleDelayed]", 
     
     RowBox[{"2", "I"}]}]}], "/.", 
   RowBox[{
    RowBox[{"mod", "[", "a_", "]"}], "\[RuleDelayed]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.705746558978245*^9, 3.7057465886675167`*^9}, {
  3.7058232465157843`*^9, 3.705823284060091*^9}, {3.7058400014075203`*^9, 
  3.705840003958819*^9}, {3.709827361467206*^9, 3.709827362898203*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    RowBox[{
     SubscriptBox["n", "1"], "\[CenterDot]", 
     SubscriptBox[
      OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"tr", "[", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["M", "^"], "2"], "\[CenterDot]", 
      SubscriptBox[
       OverscriptBox["M", "^"], "3"]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", "\[Epsilon]"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "[", "2", "]"}]}], "+", 
         RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", "\[Epsilon]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
      RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "\[Epsilon]"}]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Kappa]", "3"]}]]}]], "Output",
 CellChangeTimes->{3.705840007605319*^9, 3.705911521787409*^9, 
  3.7059155840873127`*^9, 3.7098273651509657`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder7", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "3"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "2"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.6796680332977247`*^9, 3.679668038865065*^9}, {
  3.705840239473625*^9, 3.705840244615522*^9}, {3.7058431054529*^9, 
  3.705843107977153*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder7", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"Cos", "[", 
       FractionBox["\[Theta]", "2"], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"Mh", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"Mh", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
     
     RowBox[{"4", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"]}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "3", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder71", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"%", "/.", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
              RowBox[{"L", " ", 
               RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "3", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"4", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.7058402975769053`*^9, 3.705840323200049*^9}, 
   3.705841796690123*^9, {3.709827376071663*^9, 3.7098273916656113`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{{3.705840314717676*^9, 3.705840327837069*^9}, 
   3.705841810982091*^9, 3.7059115257314777`*^9, 3.7059155879123383`*^9, 
   3.709827400387824*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Integrate", "[", 
  RowBox[{"Ladder71", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
     RowBox[{"\[Tau]", "[", "2", "]"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
     RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{"0", "<", 
       RowBox[{"\[Tau]", "[", "3", "]"}], "<", "1"}], ",", 
      RowBox[{"0", "<", 
       RowBox[{"\[Tau]", "[", "2", "]"}], "<", "1"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ladder71list", "=", 
   RowBox[{"List", "@@", 
    RowBox[{"(", 
     RowBox[{"%", "//", "Expand"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.705840341776104*^9, 3.705840364672971*^9}, {
  3.705840432701044*^9, 3.705840461568707*^9}, {3.705842230252931*^9, 
  3.7058422430679398`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"4", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["4", "\[Epsilon]"], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], 
      RowBox[{"2", " ", "\[Epsilon]"}]]}], ")"}]}], 
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
   SuperscriptBox["\[Kappa]", "3"]}]]], "Output",
 CellChangeTimes->{3.705840430313225*^9, 3.705840475929707*^9, 
  3.705842275083036*^9, 3.7059115382203627`*^9, 3.705915600364421*^9, 
  3.709827412646309*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ladder71list", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "+", 
     RowBox[{"Ladder71list", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"Ladder71list", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ",", 
    RowBox[{"\[Tau]", "[", "3", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", "1"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", "0"}]}], ")"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"\[Tau]", "[", "2", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder71p1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], "\[Rule]", "1"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], "\[Rule]", "0"}]}], ")"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.705840761434272*^9, 3.705840806751437*^9}, {
  3.705842025994453*^9, 3.705842079861342*^9}, {3.705842162820787*^9, 
  3.7058421836511087`*^9}, {3.705842251383998*^9, 3.70584227117974*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["64", "\[Epsilon]"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["64", "\[Epsilon]"]}]}], ")"}], " ", "\[Epsilon]"}], 
      "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
         RowBox[{"4", " ", "\[Epsilon]"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.705840831083227*^9, 3.7058420563562403`*^9, 
  3.7058421105449343`*^9, 3.7058421863907957`*^9, 3.705842282411215*^9, 
  3.7059115407410917`*^9, 3.705915602810275*^9, 3.709827415012959*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"Ladder71list", "[", 
     RowBox[{"[", "3", "]"}], "]"}], ",", 
    RowBox[{"\[Tau]", "[", "2", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], "\[Rule]", "1"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], "\[Rule]", "0"}]}], ")"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"\[Tau]", "[", "3", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder71p2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", "1"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", "0"}]}], ")"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.7058422081097116`*^9, 3.705842212217472*^9}, {
  3.705842259781034*^9, 3.705842276796735*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["64", "\[Epsilon]"]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
         RowBox[{"4", " ", "\[Epsilon]"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"6", " ", "\[Epsilon]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]]}]], "Output",
 CellChangeTimes->{3.705842214368424*^9, 3.705842284506106*^9, 
  3.705911542678863*^9, 3.705915604669237*^9, 3.7098274168792477`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder71fin", "=", 
  RowBox[{
   RowBox[{"Ladder71p1", "+", "Ladder71p2"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.705842283525628*^9, 3.705842300501848*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["4", "\[Epsilon]"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         SuperscriptBox["16", "\[Epsilon]"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
         SuperscriptBox["64", "\[Epsilon]"]}], ")"}], " ", "\[Epsilon]"}], 
      "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
         RowBox[{"4", " ", "\[Epsilon]"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.705842297172234*^9, 3.705842301100319*^9}, 
   3.7059115432725563`*^9, 3.705915605205639*^9, 3.709827417435279*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder71exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder71fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Theta]", "2"], "]"}], "3"]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}, {
  3.705819969581051*^9, 3.705819992206151*^9}, {3.70582359023982*^9, 
  3.705823634742422*^9}, {3.705840872930314*^9, 3.705840896616366*^9}, {
  3.7058416622406693`*^9, 3.705841662296124*^9}, {3.7058423109745417`*^9, 
  3.705842322879716*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], 
      RowBox[{"4", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705840911865382*^9, 3.705841673981812*^9, 
  3.705842327000271*^9, 3.7058425453069267`*^9, 3.705911543629423*^9, 
  3.705915605591671*^9, 3.709827417773994*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder7", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "4"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "3"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.679670939310487*^9, 3.679670945605851*^9}, {
  3.705843031418391*^9, 3.7058430428698587`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder7", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"Cos", "[", 
       FractionBox["\[Theta]", "2"], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"Mh", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"Mh", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
     "4"}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder72", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"%", "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"L", " ", 
              RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"4", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705842606485231*^9, 3.705842625681417*^9}, {
  3.709827402081656*^9, 3.709827414249041*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705842632908783*^9, 3.705911546483181*^9, 
  3.70591560854043*^9, 3.709827420702498*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder72fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder72", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"\[Epsilon]", ">", 
      FractionBox["1", "2"]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.705842647403883*^9, 3.705842697456422*^9}, {
  3.705842738085805*^9, 3.705842742309937*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["4", "\[Epsilon]"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
        RowBox[{"4", " ", "\[Epsilon]"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"12", " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"6", " ", "\[Epsilon]"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
   SuperscriptBox["\[Kappa]", "3"]}]]], "Output",
 CellChangeTimes->{3.705842715959195*^9, 3.705842760838193*^9, 
  3.70591156332626*^9, 3.705915625148354*^9, 3.709827437332198*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder72exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder72fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"], 
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}, {
  3.705819969581051*^9, 3.705819992206151*^9}, {3.70582359023982*^9, 
  3.705823634742422*^9}, {3.705840872930314*^9, 3.705840896616366*^9}, {
  3.7058416622406693`*^9, 3.705841662296124*^9}, {3.7058423109745417`*^9, 
  3.705842322879716*^9}, {3.7058427306363497`*^9, 3.705842752987424*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
     RowBox[{
      FractionBox["1", "48"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "32"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"Log", "[", "64", "]"}]}], 
      RowBox[{"24", " ", "\[Epsilon]"}]]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705842762047554*^9, 3.7059115641557093`*^9, 
  3.7059156259797163`*^9, 3.709827437910717*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder7", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    RowBox[{"-", "L"}], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "4"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.679670939310487*^9, 3.679670945605851*^9}, {
  3.700569296523118*^9, 3.70056930013772*^9}, {3.705843036832473*^9, 
  3.705843046781901*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder7", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
      "1"}]}], "/.", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"Mh", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"Mh", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
     "4"}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "4", "]"}], ">", "0"}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder73", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "4"], 
         RowBox[{"(", 
          RowBox[{"%", "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
            RowBox[{"L", " ", 
             RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"4", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705842606485231*^9, 3.705842625681417*^9}, {
  3.705842775856238*^9, 3.7058427915340147`*^9}, {3.709827422049027*^9, 
  3.709827433225473*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.70584279667122*^9, 3.705911565715558*^9, 
  3.7059156275679407`*^9, 3.709827439619822*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder73fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder73", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.679667091233695*^9, 3.679667097117827*^9}, {
  3.679667130718787*^9, 3.679667239620531*^9}, {3.6796672729347363`*^9, 
  3.679667275901379*^9}, {3.679686823284689*^9, 3.679686829855674*^9}, {
  3.700568435651877*^9, 3.7005685233729687`*^9}, {3.7005686455691757`*^9, 
  3.700568704831349*^9}, {3.7005688089143343`*^9, 3.700568814372692*^9}, {
  3.700568983326425*^9, 3.700569084509294*^9}, {3.700569117748581*^9, 
  3.700569182094454*^9}, {3.700569338705277*^9, 3.700569361475666*^9}, {
  3.705842830643166*^9, 3.70584288002875*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}]}], 
  RowBox[{"12", " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
   SuperscriptBox["\[Kappa]", "3"]}]]], "Output",
 CellChangeTimes->{{3.679667091598015*^9, 3.679667097848584*^9}, {
   3.67966722094427*^9, 3.679667242511073*^9}, 3.67966727851053*^9, 
   3.6796674728482723`*^9, 3.679668365263413*^9, 3.679686832450016*^9, 
   3.679779019787859*^9, 3.67977944936329*^9, 3.6953865270918827`*^9, 
   3.6954746659018993`*^9, 3.700547237968989*^9, 3.700568533568548*^9, {
   3.7005687021521273`*^9, 3.7005687070610943`*^9}, 3.700568815745023*^9, 
   3.700568863768821*^9, {3.700569082504424*^9, 3.700569104592123*^9}, {
   3.700569160655121*^9, 3.700569184572714*^9}, {3.700569357034889*^9, 
   3.700569364637754*^9}, {3.7058428676111727`*^9, 3.705842884938962*^9}, 
   3.705911570211357*^9, 3.7059156319145947`*^9, 3.709827443986587*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder73exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{" ", "Ladder73fin"}], 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
          "PowerExpand"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058428866614122`*^9, 3.705842897229512*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["7", "3"], "+", 
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox["1", 
      RowBox[{"3", " ", "\[Epsilon]"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.7058429005427628`*^9, 3.705911570723083*^9, 
  3.705915632405892*^9, 3.709827444289386*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Summing up", "Subsubsection",
 CellChangeTimes->{{3.678713245634508*^9, 3.678713255077751*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L7", "=", 
   RowBox[{"Ladder71fin", "+", 
    RowBox[{"2", "Ladder72fin"}], "+", 
    RowBox[{"2", "Ladder73fin"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709440339232987*^9, 3.709440362540566*^9}, {
  3.709440734450016*^9, 3.709440748963537*^9}, {3.709440971261252*^9, 
  3.7094409964678707`*^9}, {3.709809480729574*^9, 3.709809489785286*^9}, {
  3.709827254065749*^9, 3.70982728420584*^9}, {3.709827456972962*^9, 
  3.709827477572855*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L7exp", "=", 
  RowBox[{
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"(", 
              RowBox[{"Ladder71exp", "+", 
               RowBox[{"2", "Ladder72exp"}], "+", 
               RowBox[{"2", "Ladder73exp"}]}], ")"}], 
             RowBox[{
              SuperscriptBox["\[CapitalMu]", "2"], " ", 
              SuperscriptBox["\[CapitalNu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]}]], "/.", 
            RowBox[{
             RowBox[{"Log", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"With", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f", "=", 
                 RowBox[{
                  RowBox[{"FactorInteger", "[", "a", "]"}], "//", 
                  "Flatten"}]}], "}"}], ",", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], 
                RowBox[{"Log", "[", 
                 RowBox[{"f", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}]}]}], "/.", 
           
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Theta]", "2"], "]"}], "\[RuleDelayed]", 
            "c\[Theta]"}]}], "/.", 
          RowBox[{
           RowBox[{"Log", "[", "2", "]"}], "\[Rule]", "l"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], "//", "Normal"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709440383866314*^9, 3.709440467693956*^9}, {
  3.709440518739808*^9, 3.7094405771244392`*^9}, {3.709440750502006*^9, 
  3.709440779379776*^9}, {3.70944097320221*^9, 3.709440973298128*^9}, {
  3.7094410039737062`*^9, 3.709441041243585*^9}, {3.709809491762306*^9, 
  3.709809526499611*^9}, {3.70982728129097*^9, 3.709827310273098*^9}, {
  3.709827459561626*^9, 3.7098274967966423`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"56", "-", 
        RowBox[{"2", " ", "c\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"3", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "l"}], ")"}]}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["c\[Theta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     FractionBox[
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "c\[Theta]"}], "+", 
       SuperscriptBox["c\[Theta]", "3"]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"8", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["c\[Theta]", "3"], " ", "l"}], "+", 
       RowBox[{"c\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"6", " ", "l"}]}], ")"}]}]}], 
      RowBox[{"12", " ", "\[Epsilon]"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.709827503926509*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder", " ", "Diagrams", " ", "8", " ", 
  RowBox[{"(", 
   SubscriptBox["L", "8"], ")"}]}]], "Subsection",
 CellChangeTimes->{{3.7056782619064627`*^9, 3.705678282699808*^9}, 
   3.705763040381587*^9, {3.7058231247167253`*^9, 3.705823127314786*^9}, {
   3.705839988984688*^9, 3.705839990508856*^9}, {3.7058431317244577`*^9, 
   3.7058431335054073`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OutBosonic", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7056782318545094`*^9, 3.705678250836844*^9}, {
  3.705678380068272*^9, 3.705678383146295*^9}, {3.705823132005237*^9, 
  3.705823134668393*^9}, {3.7058399923116407`*^9, 3.705839992379891*^9}, {
  3.705843135540181*^9, 3.705843135641596*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    TagBox[{{
       {RGBColor[0, 0, 1], 
        LineBox[{{2., 1.1111404660392044`}, {1.588057000058133, 
         1.0081547160537374`}, {1.4772785948784657`, 0.9825109590074987}, {
         1.3656707525859966`, 0.9607590195901401}, {1.253370155023585, 
         0.9429255365673996}, {1.1405143324248932`, 0.9290323499217923}, {
         1.0272414949863855`, 0.9190964741060195}, {0.9136903636066022, 
         0.9131300772060253}, {0.7999999999999977, 
         0.9111404660392042}, {-0.8000000000000003, 
         0.9111404660392042}, {-0.9136903636066047, 
         0.9131300772060253}, {-1.027241494986388, 
         0.9190964741060199}, {-1.1405143324248959`, 
         0.9290323499217923}, {-1.2533701550235876`, 
         0.9429255365674001}, {-1.365670752585999, 
         0.9607590195901405}, {-1.4772785948784681`, 
         0.9825109590074992}, {-1.5880570000581353`, 
         1.0081547160537383`}, {-2., 1.1111404660392044`}}]}, 
       {RGBColor[0, 0, 1], 
        LineBox[{{2., 1.1111404660392044`}, {1.588057000058133, 
         1.2141262160246715`}, {1.4772785948784657`, 1.2397699730709102`}, {
         1.3656707525859966`, 1.2615219124882688`}, {1.253370155023585, 
         1.2793553955110093`}, {1.1405143324248932`, 1.2932485821566166`}, {
         1.0272414949863855`, 1.3031844579723895`}, {0.9136903636066022, 
         1.3091508548723836`}, {0.7999999999999977, 
         1.3111404660392048`}, {-0.8000000000000003, 
         1.3111404660392048`}, {-0.9136903636066047, 
         1.3091508548723836`}, {-1.027241494986388, 
         1.303184457972389}, {-1.1405143324248959`, 
         1.2932485821566166`}, {-1.2533701550235876`, 
         1.2793553955110089`}, {-1.365670752585999, 
         1.2615219124882684`}, {-1.4772785948784681`, 
         1.2397699730709097`}, {-1.5880570000581353`, 
         1.2141262160246706`}, {-2., 1.1111404660392044`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{2., 1.1111404660392044`}, {1., 0.19509032201612825`}}]}, 
       {GrayLevel[0], 
        LineBox[{{1., 0.19509032201612825`}, {-1., 0.19509032201612825`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{1., 0.19509032201612825`}, {0., 0.}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.19509032201612825`}, {-2., 1.1111404660392044`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.19509032201612825`}, {0., 0.}}]}}, {
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{2., 1.1111404660392044`}, 0.1], 
        {GrayLevel[0], InsetBox["1", {2., 1.1111404660392044`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-2., 1.1111404660392044`}, 0.1], 
        {GrayLevel[0], InsetBox["4", {-2., 1.1111404660392044`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{1., 0.19509032201612825`}, 0.1], 
        {GrayLevel[0], InsetBox["2", {1., 0.19509032201612825`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-1., 0.19509032201612825`}, 0.1], 
        {GrayLevel[0], InsetBox["3", {-1., 0.19509032201612825`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1], 
        {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
     Annotation[#, 
      VertexCoordinateRules -> {{2., 1.1111404660392044`}, {-2., 
       1.1111404660392044`}, {1., 0.19509032201612825`}, {-1., 
       0.19509032201612825`}, {0., 0.}}]& ],
    AspectRatio->Automatic,
    FrameTicks->None,
    ImageSize->450,
    PlotRange->All,
    PlotRangePadding->Scaled[0.1]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["\[CapitalMu]", "2"], " ", 
      SuperscriptBox["\[CapitalNu]", "2"], " ", 
      RowBox[{
       SubscriptBox["n", "2"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "3"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "2"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "3"]}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "3"]], 
        SubscriptBox["\[Sigma]", "1"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "3"], ",", 
         SubscriptBox["x", "2"]}], "]"}], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "1"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "2"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "3"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "4"], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{
        SubscriptBox["M", "1"], "\[CenterDot]", 
        SubscriptBox["M", "4"]}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "1"], ",", 
        SubscriptBox["x", "4"]}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "4"], ",", 
        SubscriptBox["x", "1"]}], "]"}]}], 
     SuperscriptBox["\[Kappa]", "3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.705678237182653*^9, 3.7056782512141953`*^9}, 
   3.705823135748274*^9, 3.7058399941517982`*^9, 3.705843135976247*^9, 
   3.705911570870768*^9, 3.705915632621258*^9, 3.709827523775381*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder8", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"OutBosonic", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Eta]", "[", 
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}], "\[CenterDot]", 
           RowBox[{"\[Gamma]", "[", "\[Mu]_", "]"}], "\[CenterDot]", 
           RowBox[{"\[Eta]b", "[", 
            RowBox[{"x", "[", 
             RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}]}], 
          "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", 
             RowBox[{
              RowBox[{"\[Eta]", "[", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "b", "]"}], "]"}], "]"}], 
              "\[CenterDot]", 
              RowBox[{"\[Eta]b", "[", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "]"}]}]]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xp", "[", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Mu]"}], "]"}], "+", 
             
             RowBox[{"xp", "[", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Mu]"}], "]"}]}], 
            ")"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", "\[Xi]_", ",", 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", 
             RowBox[{"x", "[", 
              RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}]}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"-", " ", 
           FractionBox[
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{
               FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]]}], 
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "a", "]"}], ",", "\[Xi]"}], "]"}], "-", 
             
             RowBox[{"x", "[", 
              RowBox[{
               RowBox[{"\[Tau]", "[", "b", "]"}], ",", "\[Xi]"}], "]"}]}], 
            ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "-", 
                RowBox[{"x", "[", 
                 RowBox[{"\[Tau]", "[", "b", "]"}], "]"}]}], ")"}], "2"], 
             ")"}], 
            RowBox[{
             FractionBox["3", "2"], "-", "\[Epsilon]"}]]]}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], 
        "\[RuleDelayed]", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{
             FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]], 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "a", "]"}], "]"}], "-", 
               RowBox[{"x", "[", 
                RowBox[{"\[Tau]", "[", "b", "]"}], "]"}]}], ")"}], "2"], 
            ")"}], 
           RowBox[{
            FractionBox["1", "2"], "-", "\[Epsilon]"}]]]}]}]}], "//.", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "+", 
          RowBox[{"xp", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}], "-", 
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "b_", "]"}], ",", "\[Mu]_"}], "]"}]}], 
         ")"}]}], "\[RuleDelayed]", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
          RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}]}]}]}], "//.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "-", 
         RowBox[{"x", "[", 
          RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], ")"}], "2"], 
      "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "a", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "b", "]"}]}], ")"}], "2"]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Eta]", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}], "]"}], "\[CenterDot]", 
      RowBox[{"\[Eta]b", "[", 
       RowBox[{"x", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "]"}]}], "\[RuleDelayed]", 
     
     RowBox[{"2", "I"}]}]}], "/.", 
   RowBox[{
    RowBox[{"mod", "[", "a_", "]"}], "\[RuleDelayed]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.705746558978245*^9, 3.7057465886675167`*^9}, {
  3.7058232465157843`*^9, 3.705823284060091*^9}, {3.7058400014075203`*^9, 
  3.705840003958819*^9}, {3.705843139956921*^9, 3.705843142697975*^9}, {
  3.709827527768675*^9, 3.709827530375123*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    RowBox[{
     SubscriptBox["n", "2"], "\[CenterDot]", 
     SubscriptBox[
      OverscriptBox["n", "\[Dash]"], "3"]}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"tr", "[", 
     RowBox[{
      SubscriptBox["M", "1"], "\[CenterDot]", 
      SubscriptBox["M", "4"]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Tau]", "[", "2", "]"}]}], "+", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "[", "2", "]"}]}], "+", 
         RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", "\[Epsilon]"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", "\[Epsilon]"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "[", "1", "]"}]}], "+", 
         RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", "\[Epsilon]"}]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Kappa]", "3"]}]]}]], "Output",
 CellChangeTimes->{3.705843144943248*^9, 3.705911570922275*^9, 
  3.705915632688333*^9, 3.709827531409521*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder8", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "3"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "2"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.6796680332977247`*^9, 3.679668038865065*^9}, {
  3.705843198515897*^9, 3.705843205032773*^9}, {3.7058432571692*^9, 
  3.705843260361148*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder8", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"Cos", "[", 
       FractionBox["\[Theta]", "2"], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
     
     RowBox[{"4", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"]}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", 
          RowBox[{"\[Tau]", "[", "3", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder81", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"%", "/.", 
             RowBox[{
              RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
              RowBox[{"L", " ", 
               RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "3", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"4", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705843420038081*^9, 3.7058434233542337`*^9}, {
  3.705843714196546*^9, 3.7058437145086193`*^9}, {3.7098275443166933`*^9, 
  3.7098275530321283`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.70584343258882*^9, 3.7058437192809677`*^9, 
  3.7059115749666862`*^9, 3.705915636527174*^9, 3.709827559804961*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Integrate", "[", 
  RowBox[{"Ladder81", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
     RowBox[{"\[Tau]", "[", "2", "]"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
     RowBox[{"\[Tau]", "[", "3", "]"}], ",", "1"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]", ">", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{"0", "<", 
       RowBox[{"\[Tau]", "[", "3", "]"}], "<", "1"}], ",", 
      RowBox[{"0", "<", 
       RowBox[{"\[Tau]", "[", "2", "]"}], "<", "1"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ladder81list", "=", 
   RowBox[{"List", "@@", 
    RowBox[{"(", 
     RowBox[{"%", "//", "Expand"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7058434391973057`*^9, 3.7058434914111853`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
      RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["16", "\[Epsilon]"], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Tau]", "[", "2", "]"}]}], ")"}], 
      RowBox[{"4", " ", "\[Epsilon]"}]], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], 
      RowBox[{"4", " ", "\[Epsilon]"}]], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], 
      RowBox[{"4", " ", "\[Epsilon]"}]]}], ")"}]}], 
  RowBox[{"2", " ", "\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
   SuperscriptBox["\[Kappa]", "3"]}]]], "Output",
 CellChangeTimes->{3.7058435054024754`*^9, 3.705843733186926*^9, 
  3.7059115872925167`*^9, 3.705915648714072*^9, 3.709827571997951*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ladder81list", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "+", 
     RowBox[{"Ladder81list", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"Ladder81list", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ",", 
    RowBox[{"\[Tau]", "[", "3", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", "1"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", "0"}]}], ")"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"\[Tau]", "[", "2", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder81p1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], "\[Rule]", "1"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], "\[Rule]", "0"}]}], ")"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.705843506877314*^9, 3.7058435243902473`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Epsilon]"}]}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["64", "\[Epsilon]"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Epsilon]"}]}]]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["64", "\[Epsilon]"]}]}], ")"}], " ", "\[Epsilon]"}], 
      "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Epsilon]"}], ",", 
         RowBox[{"2", " ", "\[Epsilon]"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.705843533291761*^9, 3.705843735513439*^9, 
  3.705911589671039*^9, 3.705915651036502*^9, 3.709827574285308*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"Ladder81list", "[", 
     RowBox[{"[", "3", "]"}], "]"}], ",", 
    RowBox[{"\[Tau]", "[", "2", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], "\[Rule]", "1"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "2", "]"}], "\[Rule]", "0"}]}], ")"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{"%", ",", 
    RowBox[{"\[Tau]", "[", "3", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder81p2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", "1"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "3", "]"}], "\[Rule]", "0"}]}], ")"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.705843545790422*^9, 3.705843554710493*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["\[Mu]", 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", 
      FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["64", "\[Epsilon]"], "-", 
      RowBox[{"3", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Epsilon]"}], ",", 
         RowBox[{"2", " ", "\[Epsilon]"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"6", " ", "\[Epsilon]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]]}]], "Output",
 CellChangeTimes->{3.705843560541813*^9, 3.705843737126349*^9, 
  3.705911591430319*^9, 3.705915652694833*^9, 3.709827575958251*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder81fin", "=", 
  RowBox[{
   RowBox[{"Ladder81p1", "+", "Ladder81p2"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.7058435636408052`*^9, 3.705843579656382*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]], 
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["16", "\[Epsilon]"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SuperscriptBox["4", "\[Epsilon]"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["2", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", "\[Epsilon]"}]}]], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["16", "\[Epsilon]"]}]}], ")"}], " ", "\[Epsilon]"}], 
     "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Epsilon]"}], ",", 
        RowBox[{"2", " ", "\[Epsilon]"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7058435756298027`*^9, 3.7058435804727173`*^9}, 
   3.705843737584929*^9, 3.705911592071477*^9, 3.705915653345744*^9, 
   3.7098275765156403`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder81exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{" ", "Ladder81fin"}], 
            SuperscriptBox[
             RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
           "PowerExpand"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Theta]", "2"], "]"}], "3"]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}, {
  3.705819969581051*^9, 3.705819992206151*^9}, {3.70582359023982*^9, 
  3.705823634742422*^9}, {3.705840872930314*^9, 3.705840896616366*^9}, {
  3.7058416622406693`*^9, 3.705841662296124*^9}, {3.7058423109745417`*^9, 
  3.705842322879716*^9}, {3.705843601435473*^9, 3.70584360316185*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["\[Pi]", "2"], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
           RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Log", "[", "8", "]"}]}], 
      RowBox[{"6", " ", "\[Epsilon]"}]]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705843607023699*^9, 3.705843738800653*^9, 
  3.7059115929848537`*^9, 3.7059156542158823`*^9, 3.709827577061512*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder8", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    SubscriptBox["\[Tau]", "4"], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "3"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.679669422978615*^9, 3.6796694345310173`*^9}, {
  3.705843206514963*^9, 3.7058432172881947`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder8", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
      "1"}]}], "/.", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
     
     RowBox[{"4", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"]}]}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
          RowBox[{"\[Tau]", "[", "3", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"\[Tau]", "[", "4", "]"}], "<", "0"}]}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder82", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "4"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"%", "/.", 
            RowBox[{
             RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"L", " ", 
              RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "4", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"\[Tau]", "[", "4", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"4", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705843774706568*^9, 3.705843788344969*^9}, {
  3.709827560307341*^9, 3.709827570102162*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "+", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705843793631168*^9, 3.705911597316585*^9, 
  3.705915658462298*^9, 3.709827581242476*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder82fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder82", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", "0", ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"\[Epsilon]", ">", 
      FractionBox["1", "2"]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.705842647403883*^9, 3.705842697456422*^9}, {
  3.705842738085805*^9, 3.705842742309937*^9}, {3.705843822307815*^9, 
  3.70584382490371*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["16", "\[Epsilon]"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Epsilon]"}], ",", 
        RowBox[{"2", " ", "\[Epsilon]"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], 
  RowBox[{"24", " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"6", " ", "\[Epsilon]"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
   SuperscriptBox["\[Kappa]", "3"]}]]], "Output",
 CellChangeTimes->{3.705842715959195*^9, 3.705842760838193*^9, 
  3.705843861404921*^9, 3.705911620219242*^9, 3.7059156812388077`*^9, 
  3.709827604195293*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder82exp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{" ", "Ladder82fin"}], 
             SuperscriptBox[
              RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
            "PowerExpand"}], ")"}], "/.", 
          RowBox[{
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"HypExp", "[", 
            RowBox[{
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
             "\[Epsilon]", ",", "3"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}],
       "]"}]}], "/.", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], "\[RuleDelayed]", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"]}]}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Theta]", "2"], "]"}], "2"]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058169182089453`*^9, 3.705816953153261*^9}, {
  3.705819969581051*^9, 3.705819992206151*^9}, {3.70582359023982*^9, 
  3.705823634742422*^9}, {3.705840872930314*^9, 3.705840896616366*^9}, {
  3.7058416622406693`*^9, 3.705841662296124*^9}, {3.7058423109745417`*^9, 
  3.705842322879716*^9}, {3.7058427306363497`*^9, 3.705842752987424*^9}, {
  3.705843839704715*^9, 3.705843842030991*^9}, {3.705843897787015*^9, 
  3.7058439095302553`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"Log", "[", "8", "]"}]}], 
      RowBox[{"6", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{"Log", "[", "64", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705843863141025*^9, 3.705843912850916*^9, 
  3.705911621576151*^9, 3.7059156824394817`*^9, 3.709827604990522*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder8", " ", "with", " ", "cusp", " ", "between", " ", 
  FormBox[
   RowBox[{
    RowBox[{"-", "L"}], "  ", "and", "  ", 
    SubscriptBox["\[Tau]", "4"]}],
   TraditionalForm], " "}]], "Subsubsection",
 CellChangeTimes->{{3.679669422978615*^9, 3.6796694345310173`*^9}, {
  3.70056893903951*^9, 3.700568943990243*^9}, {3.705843211508402*^9, 
  3.7058432214652*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ladder8", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"nJ", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"nJb", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "\[RuleDelayed]", 
      "1"}]}], "/.", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "a_", "]"}], "]"}], "\[CenterDot]", 
       RowBox[{"M", "[", 
        RowBox[{"\[Tau]", "[", "b_", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
     "4"}]}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]", "[", "1", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "2", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "3", "]"}], ">", 
         RowBox[{"\[Tau]", "[", "4", "]"}], ">", "0"}], "}"}]}]}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ladder83", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", 
          RowBox[{"6", "\[Epsilon]"}]], 
         SuperscriptBox["L", "4"], 
         RowBox[{"(", 
          RowBox[{"%", "/.", 
           RowBox[{
            RowBox[{"\[Tau]", "[", "a_", "]"}], "\[RuleDelayed]", 
            RowBox[{"L", " ", 
             RowBox[{"\[Tau]", "[", "a", "]"}]}]}]}], ")"}]}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], "//", "Simplify"}], ")"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a_", "+", "b_"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a_", "+", "b_"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"4", "\[Epsilon]"}]}]], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "+", "b"}], ")"}], "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "\[Epsilon]"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.705843865235012*^9, 3.705843876197096*^9}, {
  3.70982757775926*^9, 3.70982758586266*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["L", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox["\[Mu]", 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "2", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "3", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "[", "1", "]"}], "-", 
        RowBox[{"\[Tau]", "[", "4", "]"}]}], ")"}], "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705843881928488*^9, 3.7059116233131847`*^9, 
  3.7059156840862293`*^9, 3.709827606657962*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder83fin", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{"Ladder83", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "1", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "2", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "[", "3", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "4", "]"}], ",", 
      RowBox[{"\[Tau]", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]", ">", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[Mu]", ">", "0"}], ",", 
       RowBox[{"L", ">", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.679667091233695*^9, 3.679667097117827*^9}, {
  3.679667130718787*^9, 3.679667239620531*^9}, {3.6796672729347363`*^9, 
  3.679667275901379*^9}, {3.679686823284689*^9, 3.679686829855674*^9}, {
  3.700568435651877*^9, 3.7005685233729687`*^9}, {3.7005686455691757`*^9, 
  3.700568704831349*^9}, {3.7005688089143343`*^9, 3.700568814372692*^9}, {
  3.700568983326425*^9, 3.700569084509294*^9}, {3.700569117748581*^9, 
  3.700569182094454*^9}, {3.700569338705277*^9, 3.700569361475666*^9}, {
  3.705842830643166*^9, 3.70584288002875*^9}, {3.705843940784925*^9, 
  3.7058439427356987`*^9}, {3.7058441436576014`*^9, 3.705844168148526*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", " ", "\[Mu]"}], ")"}], 
     RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[CapitalMu]", "2"], " ", 
    SuperscriptBox["\[CapitalNu]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}], " ", 
    SuperscriptBox["\[Kappa]", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.679667091598015*^9, 3.679667097848584*^9}, {
   3.67966722094427*^9, 3.679667242511073*^9}, 3.67966727851053*^9, 
   3.6796674728482723`*^9, 3.679668365263413*^9, 3.679686832450016*^9, 
   3.679779019787859*^9, 3.67977944936329*^9, 3.6953865270918827`*^9, 
   3.6954746659018993`*^9, 3.700547237968989*^9, 3.700568533568548*^9, {
   3.7005687021521273`*^9, 3.7005687070610943`*^9}, 3.700568815745023*^9, 
   3.700568863768821*^9, {3.700569082504424*^9, 3.700569104592123*^9}, {
   3.700569160655121*^9, 3.700569184572714*^9}, {3.700569357034889*^9, 
   3.700569364637754*^9}, {3.7058428676111727`*^9, 3.705842884938962*^9}, 
   3.7058439587333603`*^9, 3.705844011077848*^9, {3.705844150101015*^9, 
   3.705844172028557*^9}, 3.7059116273877068`*^9, 3.705915688073985*^9, 
   3.709827610704473*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder83exp", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{" ", "Ladder83fin"}], 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]], "//", 
          "PowerExpand"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"\[Epsilon]", ">", "0"}]}]}], "]"}], "//", "FullSimplify"}], 
     "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["\[CapitalMu]", "2"], 
       SuperscriptBox["\[CapitalNu]", "2"]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.7058428866614122`*^9, 3.705842897229512*^9}, {
  3.705843957871202*^9, 3.705843960634748*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     FractionBox["1", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox["1", 
      RowBox[{"2", " ", "\[Epsilon]"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.705844179440893*^9, 3.705911627652162*^9, 
  3.705915688297194*^9, 3.709827610935133*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Summing up", "Subsubsection",
 CellChangeTimes->{{3.678713245634508*^9, 3.678713255077751*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L8", "=", 
   RowBox[{"Ladder81fin", "+", 
    RowBox[{"2", "Ladder82fin"}], "+", 
    RowBox[{"2", "Ladder83fin"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709440339232987*^9, 3.709440362540566*^9}, {
  3.709440734450016*^9, 3.709440748963537*^9}, {3.709440971261252*^9, 
  3.7094409964678707`*^9}, {3.709809480729574*^9, 3.709809489785286*^9}, {
  3.709827254065749*^9, 3.70982728420584*^9}, {3.709827456972962*^9, 
  3.709827477572855*^9}, {3.709827605182889*^9, 3.709827612868657*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L8exp", "=", 
  RowBox[{
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"(", 
              RowBox[{"Ladder81exp", "+", 
               RowBox[{"2", "Ladder82exp"}], "+", 
               RowBox[{"2", "Ladder83exp"}]}], ")"}], 
             RowBox[{
              SuperscriptBox["\[CapitalMu]", "2"], " ", 
              SuperscriptBox["\[CapitalNu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]}]], "/.", 
            RowBox[{
             RowBox[{"Log", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{"With", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f", "=", 
                 RowBox[{
                  RowBox[{"FactorInteger", "[", "a", "]"}], "//", 
                  "Flatten"}]}], "}"}], ",", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], 
                RowBox[{"Log", "[", 
                 RowBox[{"f", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}]}]}], "/.", 
           
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Theta]", "2"], "]"}], "\[RuleDelayed]", 
            "c\[Theta]"}]}], "/.", 
          RowBox[{
           RowBox[{"Log", "[", "2", "]"}], "\[Rule]", "l"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], "//", "Normal"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709440383866314*^9, 3.709440467693956*^9}, {
  3.709440518739808*^9, 3.7094405771244392`*^9}, {3.709440750502006*^9, 
  3.709440779379776*^9}, {3.70944097320221*^9, 3.709440973298128*^9}, {
  3.7094410039737062`*^9, 3.709441041243585*^9}, {3.709809491762306*^9, 
  3.709809526499611*^9}, {3.70982728129097*^9, 3.709827310273098*^9}, {
  3.709827459561626*^9, 3.7098274967966423`*^9}, {3.709827615229792*^9, 
  3.709827638128701*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"36", "-", 
        RowBox[{
         SuperscriptBox["c\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"12", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}]}], "+", 
           SuperscriptBox["\[Pi]", "2"], "+", 
           RowBox[{"c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}]}], "-", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     FractionBox[
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "c\[Theta]"}], ")"}], " ", 
        SuperscriptBox["c\[Theta]", "2"]}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["c\[Theta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "c\[Theta]", "+", 
          RowBox[{"6", " ", "l"}], "-", 
          RowBox[{"3", " ", "c\[Theta]", " ", "l"}]}], ")"}]}]}], 
      RowBox[{"6", " ", "\[Epsilon]"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}], 
  SuperscriptBox["\[Kappa]", "3"]]], "Output",
 CellChangeTimes->{3.709827644838797*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ladder", " ", "Diagrams", " ", "9", " ", 
  RowBox[{"(", 
   SubscriptBox["L", "9"], ")"}]}]], "Subsection",
 CellChangeTimes->{{3.7056782619064627`*^9, 3.705678282699808*^9}, 
   3.705763040381587*^9, {3.7058231247167253`*^9, 3.705823127314786*^9}, {
   3.705839988984688*^9, 3.705839990508856*^9}, {3.7058431317244577`*^9, 
   3.7058431335054073`*^9}, {3.705844402584689*^9, 3.705844404453508*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OutBosonic", "[", 
  RowBox[{"[", "4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7056782318545094`*^9, 3.705678250836844*^9}, {
  3.705678380068272*^9, 3.705678383146295*^9}, {3.705823132005237*^9, 
  3.705823134668393*^9}, {3.7058399923116407`*^9, 3.705839992379891*^9}, {
  3.705843135540181*^9, 3.705843135641596*^9}, {3.705844407032576*^9, 
  3.705844407141636*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    TagBox[{{
       {RGBColor[0, 0, 1], 
        LineBox[{{2., 1.1111404660392044`}, {1.9205992777911614`, 
         0.9910539174363264}, {1.8987774183301194`, 0.9592733346698965}, {
         1.8758569245660153`, 0.9282757548140265}, {1.8518658663482659`, 
         0.8980991394156103}, {1.8268336246055052`, 0.8687804446178649}, {
         1.8007908553638865`, 0.8403555759015598}, {1.7737694522038252`, 
         0.8128593441129528}, {1.7458025072011534`, 0.7863254228322811}, {
         1.345802507201154, 0.4199053652230511}, {1.316924270400524, 
         0.3943662495257898}, {1.2871701078706932`, 0.36985321618718014`}, {
         1.2565764583930579`, 0.3463962853787612}, {1.2251807888364727`, 
         0.3240241839038196}, {1.1930215482730162`, 0.3027643100167736}, {
         1.1601381208908859`, 0.2826426998695831}, {1.126570777762094, 
         0.26368399562627265`}, {1., 0.19509032201612825`}}]}, 
       {RGBColor[0, 0, 1], 
        LineBox[{{2., 1.1111404660392044`}, {1., 0.19509032201612825`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{2., 1.1111404660392044`}, {1.8734292222379059`, 
         1.04254679242906}, {1.8398618791091141`, 1.0235880881857493`}, {
         1.8069784517269836`, 1.0034664780385587`}, {1.774819211163527, 
         0.9822066041515126}, {1.7434235416069424`, 0.9598345026765709}, {
         1.7128298921293066`, 0.9363775718681522}, {1.6830757295994765`, 
         0.9118645385295423}, {1.654197492798846, 0.8863254228322811}, {
         1.2541974927988466`, 0.5199053652230512}, {1.2262305477961744`, 
         0.49337144394237936`}, {1.1992091446361133`, 0.4658752121537723}, {
         1.1731663753944948`, 0.4374503434374673}, {1.148134133651734, 
         0.4081316486397218}, {1.1241430754339847`, 0.3779550332413055}, {
         1.1012225816698806`, 0.3469574533854356}, {1.0794007222088389`, 
         0.31517687061900557`}, {1., 0.19509032201612825`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{1., 0.19509032201612825`}, {0., 0.}}]}, 
       {GrayLevel[0], 
        LineBox[{{-1., 0.19509032201612825`}, {-1.1265707777620948`, 
         0.26368399562627287`}, {-1.1601381208908865`, 
         0.28264269986958346`}, {-1.193021548273017, 
         0.3027643100167742}, {-1.2251807888364736`, 
         0.32402418390382015`}, {-1.2565764583930585`, 
         0.3463962853787619}, {-1.2871701078706939`, 
         0.3698532161871805}, {-1.3169242704005244`, 
         0.39436624952579047`}, {-1.3458025072011546`, 
         0.41990536522305155`}, {-1.7458025072011538`, 
         0.7863254228322816}, {-1.773769452203826, 
         0.8128593441129535}, {-1.8007908553638872`, 
         0.8403555759015604}, {-1.8268336246055057`, 
         0.8687804446178655}, {-1.8518658663482666`, 
         0.898099139415611}, {-1.8758569245660157`, 
         0.9282757548140272}, {-1.8987774183301198`, 
         0.9592733346698971}, {-1.9205992777911616`, 
         0.9910539174363271}, {-2., 1.1111404660392044`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.19509032201612825`}, {-1.079400722208839, 
         0.31517687061900634`}, {-1.101222581669881, 
         0.34695745338543627`}, {-1.1241430754339852`, 
         0.3779550332413062}, {-1.1481341336517346`, 
         0.4081316486397225}, {-1.1731663753944952`, 
         0.4374503434374679}, {-1.199209144636114, 
         0.465875212153773}, {-1.2262305477961752`, 
         0.49337144394238}, {-1.254197492798847, 
         0.5199053652230518}, {-1.6541974927988465`, 
         0.8863254228322817}, {-1.683075729599477, 
         0.9118645385295429}, {-1.7128298921293073`, 
         0.9363775718681526}, {-1.7434235416069428`, 
         0.9598345026765716}, {-1.774819211163528, 
         0.9822066041515132}, {-1.8069784517269845`, 
         1.0034664780385592`}, {-1.8398618791091148`, 
         1.0235880881857498`}, {-1.8734292222379065`, 
         1.0425467924290603`}, {-2., 1.1111404660392044`}}]}, 
       {RGBColor[1, 0, 0], Thickness[Large], 
        LineBox[{{-1., 0.19509032201612825`}, {0., 0.}}]}}, {
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{2., 1.1111404660392044`}, 0.1], 
        {GrayLevel[0], InsetBox["1", {2., 1.1111404660392044`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{1., 0.19509032201612825`}, 0.1], 
        {GrayLevel[0], InsetBox["2", {1., 0.19509032201612825`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-1., 0.19509032201612825`}, 0.1], 
        {GrayLevel[0], InsetBox["3", {-1., 0.19509032201612825`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], 
        DiskBox[{-2., 1.1111404660392044`}, 0.1], 
        {GrayLevel[0], InsetBox["4", {-2., 1.1111404660392044`}]}}, 
       {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1], 
        {GrayLevel[0], InsetBox["\[LetterSpace]", {0., 0.}]}}}},
     Annotation[#, 
      VertexCoordinateRules -> {{2., 1.1111404660392044`}, {1., 
       0.19509032201612825`}, {-1., 0.19509032201612825`}, {-2., 
       1.1111404660392044`}, {0., 0.}}]& ],
    AspectRatio->Automatic,
    FrameTicks->None,
    ImageSize->450,
    PlotRange->All,
    PlotRangePadding->Scaled[0.1]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["\[CapitalMu]", "2"], " ", 
      SuperscriptBox["\[CapitalNu]", "2"], " ", 
      RowBox[{
       SubscriptBox["n", "3"], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["n", "\[Dash]"], "4"]}], " ", 
      RowBox[{
       SubscriptBox["\[Eta]", "3"], "\[CenterDot]", 
       SuperscriptBox["\[Gamma]", 
        SubscriptBox["\[Sigma]", "1"]], "\[CenterDot]", 
       SubscriptBox[
        OverscriptBox["\[Eta]", "\[Dash]"], "4"]}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["d", 
         SubscriptBox["x", "4"]], 
        SubscriptBox["\[Sigma]", "1"]], "[", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         SubscriptBox["x", "4"], ",", 
         SubscriptBox["x", "3"]}], "]"}], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "1"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "2"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "3"], "]"}], " ", 
      RowBox[{"mod", "[", 
       SubscriptBox[
        OverscriptBox["x", "."], "4"], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{
        SubscriptBox["M", "1"], "\[CenterDot]", 
        SubscriptBox["M", "2"]}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "1"], ",", 
        SubscriptBox["x", "2"]}], "]"}], " ", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        SubscriptBox["x", "2"], ",", 
        SubscriptBox["x", "1"]}], "]"}]}], 
     SuperscriptBox["\[Kappa]", "3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.705678237182653*^9, 3.7056782512141953`*^9}, 
   3.705823135748274*^9, 3.7058399941517982`*^9, 3.705843135976247*^9, 
   3.705844409402302*^9, 3.7059116278027163`*^9, 3.705915688457609*^9, 
   3.709827661155958*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"It", "'"}], "s", " ", "the", " ", "same", " ", "of", " ", 
   SubscriptBox["L", "6"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.705844434730739*^9, 3.705844435015972*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["ToTal Bosonic Contribution", "Subsection",
 CellChangeTimes->{{3.7098277052762403`*^9, 3.709827744699038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LB", "=", 
   RowBox[{
    RowBox[{"2", "L6"}], "+", "L7", "+", "L8"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709811022590446*^9, 3.709811046442595*^9}, {
  3.709827769628002*^9, 3.709827781844198*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LBexp", "=", 
  RowBox[{
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "L6exp"}], "+", "L7exp", "+", "L8exp"}], ")"}], 
          RowBox[{
           SuperscriptBox["\[CapitalMu]", "2"], " ", 
           SuperscriptBox["\[CapitalNu]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]}]], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], "//", "Normal"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709811052995405*^9, 3.7098110887581043`*^9}, {
  3.7098277894716*^9, 3.709827810088458*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "c\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"3", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["c\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "80"}], "+", 
           RowBox[{"12", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"5", " ", "l"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "34"}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["c\[Theta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "l"}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     FractionBox[
      RowBox[{"24", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "c\[Theta]"}], ")"}], " ", "c\[Theta]", 
        " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "c\[Theta]"}]}], ")"}]}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"28", "+", 
          RowBox[{"c\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "10"}], "+", "c\[Theta]"}], ")"}], " ", 
              "c\[Theta]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", "c\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"3", " ", "c\[Theta]"}]}], ")"}], " ", "c\[Theta]"}]}], 
         ")"}], " ", "l"}]}], 
      RowBox[{"12", " ", "\[Epsilon]"}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}]}]], "Output",
 CellChangeTimes->{3.709827815416299*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Total Contribution", "Section",
 CellChangeTimes->{{3.679049343739428*^9, 3.679049348071891*^9}, {
  3.679059799944785*^9, 3.679059804904398*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "total", " ", "contribution", " ", "to", " ", "the", " ", 
   "upper", " ", "left", " ", "part", " ", "of", " ", "the", " ", "vev"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7059163962266273`*^9, 3.705916508492405*^9}, {
   3.7059166382076693`*^9, 3.70591664985111*^9}, 3.709878413759809*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LUP", "=", 
   RowBox[{"LF", "+", "LB"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.709827842426159*^9, 3.7098278481335278`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LUPexp", "=", 
  RowBox[{"\[CapitalMu]", " ", "\[CapitalNu]", " ", 
   SuperscriptBox[
    RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{"LFexp", "+", "LBexp"}], ")"}], 
          RowBox[{"\[CapitalMu]", " ", "\[CapitalNu]", " ", 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]}]], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], "//", "Normal"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709811052995405*^9, 3.7098110887581043`*^9}, {
  3.7098277894716*^9, 3.709827810088458*^9}, {3.7098278635530853`*^9, 
  3.709827898059862*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   "\[CapitalNu]", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "c\[Theta]"}]}], ")"}], " ", 
        SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", 
          RowBox[{"c\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{"20", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", "c\[Theta]"}], ")"}], " ", 
              "c\[Theta]"}]}], ")"}]}]}], ")"}], " ", "\[CapitalMu]", " ", 
        "\[CapitalNu]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"c\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "c\[Theta]"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[CapitalNu]", "2"]}]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"72", " ", "\[Epsilon]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", "c\[Theta]", " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"5", " ", "c\[Theta]"}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "c\[Theta]"}], ")"}], " ", "c\[Theta]",
             " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "c\[Theta]"}], ")"}], " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "c\[Theta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "c\[Theta]"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[CapitalMu]", " ",
          "\[CapitalNu]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["c\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l"}], ")"}]}], "+", 
              RowBox[{"3", " ", "c\[Theta]", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"c\[Theta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"7", " ", "c\[Theta]"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[CapitalNu]", "2"]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["c\[Theta]", "3"], " ", "l", " ", "\[CapitalMu]", " ", 
        "\[CapitalNu]"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[CapitalNu]", "2"]}], "-", 
       RowBox[{"18", " ", "c\[Theta]", " ", "l", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["c\[Theta]", "2"], " ", "\[CapitalNu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "l", " ", "\[CapitalMu]"}], "+", 
          RowBox[{"2", " ", "\[CapitalNu]"}], "+", 
          RowBox[{"6", " ", "l", " ", "\[CapitalNu]"}]}], ")"}]}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", "36"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "54"}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         SuperscriptBox["\[CapitalNu]", "2"]}], "-", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
           RowBox[{"9", " ", "\[CapitalMu]", " ", "\[CapitalNu]"}], "+", 
           SuperscriptBox["\[CapitalNu]", "2"]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["c\[Theta]", "3"], " ", "\[CapitalMu]", " ", 
         "\[CapitalNu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{"2", " ", "l", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"39", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["c\[Theta]", "2"], " ", "\[CapitalNu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[CapitalMu]"}],
            "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "l"}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[CapitalNu]"}],
            "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"75", " ", "\[CapitalMu]"}], "+", 
              RowBox[{"68", " ", "\[CapitalNu]"}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "c\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
              RowBox[{"10", " ", "\[CapitalMu]", " ", "\[CapitalNu]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalNu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"27", " ", 
               SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
              RowBox[{"26", " ", "\[CapitalMu]", " ", "\[CapitalNu]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[CapitalNu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
              RowBox[{"3", " ", "\[CapitalMu]", " ", "\[CapitalNu]"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[CapitalNu]", "2"]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.70982792383033*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "lower", " ", "right", " ", "part", " ", "can", " ", "be", " ", 
   "computed", " ", "exchanging", " ", "\[CapitalMu]", " ", "with", " ", 
   RowBox[{"\[CapitalNu]", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.705916659393018*^9, 3.705916686403517*^9}, {
  3.7098784379881372`*^9, 3.709878438116415*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LDOWN", "=", 
   RowBox[{"LUP", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalMu]", "\[Rule]", "\[CapitalNu]"}], ",", 
      RowBox[{"\[CapitalNu]", "\[Rule]", "\[CapitalMu]"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.709827924037911*^9, 3.709827960742426*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LDOWNexp", "=", 
   RowBox[{"LUPexp", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalMu]", "\[Rule]", "\[CapitalNu]"}], ",", 
      RowBox[{"\[CapitalNu]", "\[Rule]", "\[CapitalMu]"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.709827939130478*^9, 3.7098279717046757`*^9}, 
   3.709828060970944*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "total", " ", "ladder", " ", "contribution", " ", "for", " ", 
   "the", " ", "traced", " ", "operator", " ", 
   SubscriptBox["W", "+"], " ", "in", " ", "ABJ"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7059167771969633`*^9, 3.705916805024465*^9}, {
  3.705917384439782*^9, 3.705917385869382*^9}, {3.705917437805852*^9, 
  3.705917438687036*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LTrace", "=", 
   FractionBox[
    RowBox[{"LUP", "+", "LDOWN"}], 
    RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.709828001448691*^9, 3.709828031632374*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LTraceexp", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"\[CapitalMu]", " ", "\[CapitalNu]"}], 
    RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}]], " ", 
   SuperscriptBox[
    RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{"LUPexp", "+", "LDOWNexp"}], ")"}], 
          RowBox[{"\[CapitalMu]", " ", "\[CapitalNu]", " ", 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]}]], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], "//", "Normal"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709811052995405*^9, 3.7098110887581043`*^9}, {
  3.7098277894716*^9, 3.709827810088458*^9}, {3.7098280922997713`*^9, 
  3.7098281181330433`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["\[Kappa]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}], ")"}]}]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   "\[CapitalNu]", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "c\[Theta]"}], ")"}], " ", 
           "c\[Theta]"}]}], ")"}], " ", 
        SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", 
          RowBox[{"c\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{"20", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", "c\[Theta]"}], ")"}], " ", 
              "c\[Theta]"}]}], ")"}]}]}], ")"}], " ", "\[CapitalMu]", " ", 
        "\[CapitalNu]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "c\[Theta]"}], ")"}], " ", 
           "c\[Theta]"}]}], ")"}], " ", 
        SuperscriptBox["\[CapitalNu]", "2"]}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["c\[Theta]", "2"], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "c\[Theta]"}], ")"}], " ", "c\[Theta]", 
           " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["\[CapitalMu]", "2"]}], "-", 
       RowBox[{"3", " ", "c\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "c\[Theta]"}], ")"}], " ", 
           "c\[Theta]"}]}], ")"}], " ", "l", " ", "\[CapitalMu]", " ", 
        "\[CapitalNu]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["c\[Theta]", "2"], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "c\[Theta]"}], ")"}], " ", "c\[Theta]", 
           " ", "l"}]}], ")"}], " ", 
        SuperscriptBox["\[CapitalNu]", "2"]}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"36", " ", "\[Epsilon]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["c\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "l"}], ")"}]}], "+", 
               RowBox[{"3", " ", "c\[Theta]", " ", 
                SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", 
               RowBox[{"c\[Theta]", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"7", " ", "c\[Theta]"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], " ", 
         SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "c\[Theta]"}], ")"}], " ", "c\[Theta]",
             " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "c\[Theta]"}], ")"}], " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "c\[Theta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "c\[Theta]"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[CapitalMu]", " ",
          "\[CapitalNu]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               SuperscriptBox["c\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l"}], ")"}]}], "+", 
              RowBox[{"3", " ", "c\[Theta]", " ", 
               SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "26"}], "+", 
              RowBox[{"c\[Theta]", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"7", " ", "c\[Theta]"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[CapitalNu]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "c\[Theta]", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"52", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"14", "-", 
                 RowBox[{"3", " ", "c\[Theta]"}]}], ")"}], " ", 
               "c\[Theta]"}]}], ")"}], " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c\[Theta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "c\[Theta]"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[CapitalMu]", " ",
          "\[CapitalNu]"}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"48", "+", 
           RowBox[{"c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"c\[Theta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25"}], "+", 
                 RowBox[{"13", " ", "c\[Theta]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", "\[CapitalMu]", " ", "\[CapitalNu]", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[CapitalMu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "216"}], "-", 
           RowBox[{"18", " ", "c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"c\[Theta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"33", " ", "l"}], "-", 
              RowBox[{"c\[Theta]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "l"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"c\[Theta]", " ", 
               RowBox[{"(", 
                RowBox[{"21", "+", 
                 RowBox[{"17", " ", "c\[Theta]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[CapitalNu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "216"}], "-", 
           RowBox[{"18", " ", "c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["l", "3"]}], "+", 
              RowBox[{"c\[Theta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"33", " ", "l"}], "-", 
              RowBox[{"c\[Theta]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "l"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"c\[Theta]", " ", 
               RowBox[{"(", 
                RowBox[{"21", "+", 
                 RowBox[{"17", " ", "c\[Theta]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.7098281551346703`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "total", " ", "ladder", " ", "contribution", " ", "for", " ", 
   "the", " ", "traced", " ", "operator", " ", 
   SubscriptBox["W", "-"], " ", "in", " ", "ABJ"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.705917282076602*^9, 3.7059172867999372`*^9}, {
  3.705917380294182*^9, 3.705917381373399*^9}, {3.705917433038383*^9, 
  3.705917433894862*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LSTrace", "=", 
   FractionBox[
    RowBox[{"LUP", "-", "LDOWN"}], 
    RowBox[{"\[CapitalNu]", "-", "\[CapitalMu]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.709828001448691*^9, 3.709828031632374*^9}, {
  3.709828148051344*^9, 3.70982816598971*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LSTraceexp", "=", 
  RowBox[{"\[CapitalMu]", " ", "\[CapitalNu]", "  ", 
   SuperscriptBox[
    RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{"LUPexp", "-", "LDOWNexp"}], ")"}], 
          RowBox[{"\[CapitalMu]", " ", "\[CapitalNu]", " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalNu]", "-", "\[CapitalMu]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"g", "[", "\[Epsilon]", "]"}], "3"]}]], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], "//", "Normal"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709811052995405*^9, 3.7098110887581043`*^9}, {
  3.7098277894716*^9, 3.709827810088458*^9}, {3.7098280922997713`*^9, 
  3.7098281181330433`*^9}, {3.709828150683531*^9, 3.70982822891611*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Kappa]", "3"]], 
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"L", " ", "\[Mu]"}], ")"}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], " ", "\[CapitalMu]", " ", 
   "\[CapitalNu]", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"c\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "c\[Theta]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}], ")"}]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          SuperscriptBox["c\[Theta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "l"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}], ")"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c\[Theta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l"}], ")"}]}], "-", 
            RowBox[{"3", " ", "c\[Theta]", " ", 
             SuperscriptBox["l", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "c\[Theta]"}], ")"}], " ", 
             "c\[Theta]"}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}], ")"}]}], 
      RowBox[{"36", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "216"}], "-", 
        RowBox[{"18", " ", "c\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{"c\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "l"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"c\[Theta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "c\[Theta]"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", "c\[Theta]"}], ")"}], " ", "l"}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"336", "+", 
           RowBox[{"102", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "c\[Theta]"}], ")"}], " ", 
            "c\[Theta]"}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.709828204311532*^9, 3.7098282320638523`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Comparison with the ladder resummation result in the scaling limit\
\>", "Subsection",
 CellChangeTimes->{{3.705919221790086*^9, 3.7059192355484*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Comparison", " ", "with", " ", "the", " ", "expansion", " ", "of", " ", 
   "formula", " ", "4.39", " ", "for", " ", 
   SubscriptBox["W", "+"], " ", "of", " ", 
   RowBox[{"1603.00541", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.705919366383658*^9, 3.705919474744961*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["g", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SqrtBox["\[CapitalMu]"], "+", 
               SqrtBox["\[CapitalNu]"]}], ")"}], "2"], 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}], ")"}]}]], 
           RowBox[{"Exp", "[", 
            RowBox[{
             FractionBox[
              SuperscriptBox["2", 
               RowBox[{"\[Epsilon]", "-", 
                FractionBox["1", "2"]}]], "\[Epsilon]"], 
             SqrtBox[
              RowBox[{"\[CapitalMu]", " ", "\[CapitalNu]"}]], "g", 
             FractionBox[
              RowBox[{"2", "\[Pi]"}], 
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{"2", "\[Epsilon]"}]], 
               SuperscriptBox["2", 
                RowBox[{
                 FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]], 
             FractionBox[
              RowBox[{"Cos", "[", 
               FractionBox["\[Theta]", "2"], "]"}], "\[Pi]"]}], "]"}]}], "+", 
          
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SqrtBox["\[CapitalMu]"], "-", 
               SqrtBox["\[CapitalNu]"]}], ")"}], "2"], 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}], ")"}]}]], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox["2", 
                RowBox[{"\[Epsilon]", "-", 
                 FractionBox["1", "2"]}]], "\[Epsilon]"]}], 
             SqrtBox[
              RowBox[{"\[CapitalMu]", " ", "\[CapitalNu]"}]], "g", 
             FractionBox[
              RowBox[{"2", "\[Pi]"}], 
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{"2", "\[Epsilon]"}]], 
               SuperscriptBox["2", 
                RowBox[{
                 FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]], 
             FractionBox[
              RowBox[{"Cos", "[", 
               FractionBox["\[Theta]", "2"], "]"}], "\[Pi]"]}], "]"}]}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalMu]", ">", "0"}], ",", 
             RowBox[{"\[CapitalNu]", ">", "0"}]}], "}"}]}]}], "]"}], "&"}]}], 
      ")"}], "//", "Normal"}], ")"}]}], "/.", 
  RowBox[{"g", "\[Rule]", 
   FractionBox["1", "\[Kappa]"]}]}]], "Input",
 CellChangeTimes->{{3.695549314625187*^9, 3.695549441392562*^9}, {
  3.695549488986306*^9, 3.695549491754018*^9}, {3.695549592626071*^9, 
  3.695549630953479*^9}, {3.700569672949194*^9, 3.70056967551201*^9}, {
  3.7059189008416557`*^9, 3.7059189036004*^9}, {3.705919092021482*^9, 
  3.70591915664497*^9}, {3.7059193370741568`*^9, 3.705919343116661*^9}, {
  3.7098282753751783`*^9, 3.709828276228808*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["\[Theta]", "2"], "]"}], "3"]}], 
  RowBox[{"24", " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   SuperscriptBox["\[Kappa]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.6955494083794203`*^9, 3.6955494416723967`*^9}, 
   3.695549492261204*^9, {3.695549595643867*^9, 3.695549631272066*^9}, 
   3.7005472534607*^9, 3.700569676121501*^9, 3.705918911323941*^9, {
   3.7059191004473267`*^9, 3.7059191127586737`*^9}, 3.7059191580415373`*^9, 
   3.70591934355858*^9, 3.7098282777659407`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SuperscriptBox["c\[Theta]", "3"], 
    SuperscriptBox["\[Epsilon]", "3"]], 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"LTraceexp", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c\[Theta]", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.705918989801629*^9, 3.705919010973373*^9}, {
  3.705919056001233*^9, 3.7059190723251534`*^9}, {3.709828269361425*^9, 
  3.7098283238190937`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["c\[Theta]", "3"], " ", 
   SuperscriptBox["\[CapitalMu]", "2"], " ", 
   SuperscriptBox["\[CapitalNu]", "2"]}], 
  RowBox[{"24", " ", 
   SuperscriptBox["\[Epsilon]", "3"], " ", 
   SuperscriptBox["\[Kappa]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalMu]", "+", "\[CapitalNu]"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.705918998512074*^9, 3.705919011589377*^9}, {
   3.705919056511908*^9, 3.7059190732892513`*^9}, 3.709828309198135*^9, 
   3.709828365956222*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Comparison", " ", "with", " ", "the", " ", "expansion", " ", "of", " ", 
   "formula", " ", "4.39", " ", "for", " ", 
   SubscriptBox["W", "-"], " ", "of", " ", 
   RowBox[{"1603.00541", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7059194640821457`*^9, 3.7059194678010674`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["g", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"Exp", "[", 
            RowBox[{
             FractionBox[
              SuperscriptBox["2", 
               RowBox[{"\[Epsilon]", "-", 
                FractionBox["1", "2"]}]], "\[Epsilon]"], 
             SqrtBox[
              RowBox[{"\[CapitalMu]", " ", "\[CapitalNu]"}]], "g", 
             FractionBox[
              RowBox[{"2", "\[Pi]"}], 
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{"2", "\[Epsilon]"}]], 
               SuperscriptBox["2", 
                RowBox[{
                 FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]], 
             FractionBox[
              RowBox[{"Cos", "[", 
               FractionBox["\[Theta]", "2"], "]"}], "\[Pi]"]}], "]"}]}], "+", 
          
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox["2", 
                RowBox[{"\[Epsilon]", "-", 
                 FractionBox["1", "2"]}]], "\[Epsilon]"]}], 
             SqrtBox[
              RowBox[{"\[CapitalMu]", " ", "\[CapitalNu]"}]], "g", 
             FractionBox[
              RowBox[{"2", "\[Pi]"}], 
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{"2", "\[Epsilon]"}]], 
               SuperscriptBox["2", 
                RowBox[{
                 FractionBox["3", "2"], "-", "\[Epsilon]"}]]}]], 
             FractionBox[
              RowBox[{"Cos", "[", 
               FractionBox["\[Theta]", "2"], "]"}], "\[Pi]"]}], "]"}]}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalMu]", ">", "0"}], ",", 
             RowBox[{"\[CapitalNu]", ">", "0"}]}], "}"}]}]}], "]"}], "&"}]}], 
      ")"}], "//", "Normal"}], ")"}]}], "/.", 
  RowBox[{"g", "\[Rule]", 
   FractionBox["1", "\[Kappa]"]}]}]], "Input",
 CellChangeTimes->{{3.705919302794137*^9, 3.7059193319110327`*^9}, {
  3.7098283924797583`*^9, 3.709828393708996*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.705919312322535*^9, 3.705919334398587*^9}, {
  3.70982838147655*^9, 3.709828394410841*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SuperscriptBox["c\[Theta]", "3"], 
    SuperscriptBox["\[Epsilon]", "3"]], 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"LSTraceexp", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c\[Theta]", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.7059193259535418`*^9, {3.709828387233695*^9, 3.709828389205797*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.705919326449156*^9, 3.709828396257914*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1149, 673},
WindowMargins->{{27, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 174, 4, 62, "Subchapter"],
Cell[757, 28, 366, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[1148, 40, 243, 4, 46, "Input"],
Cell[1394, 46, 236, 3, 28, "Output"],
Cell[1633, 51, 445, 7, 239, "Print"]
}, Closed]],
Cell[2093, 61, 443, 9, 22, "Input"],
Cell[CellGroupData[{
Cell[2561, 74, 118, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[2704, 80, 281, 4, 53, "Print"],
Cell[2988, 86, 255, 4, 22, "Print"],
Cell[3246, 92, 271, 4, 22, "Print"],
Cell[3520, 98, 232, 3, 22, "Print"],
Cell[3755, 103, 239, 3, 22, "Print"],
Cell[3997, 108, 316, 4, 38, "Print"],
Cell[4316, 114, 297, 4, 38, "Print"],
Cell[4616, 120, 409, 6, 131, "Print"]
}, Open  ]],
Cell[5040, 129, 771, 14, 25, "Message"],
Cell[5814, 145, 769, 13, 25, "Message"],
Cell[CellGroupData[{
Cell[6608, 162, 415, 6, 118, "Print"],
Cell[7026, 170, 284, 4, 38, "Print"]
}, Open  ]]
}, Closed]],
Cell[7337, 178, 514, 11, 22, "Input"],
Cell[7854, 191, 637, 19, 65, "Input"],
Cell[CellGroupData[{
Cell[8516, 214, 110, 1, 64, "Section"],
Cell[8629, 217, 1562, 32, 80, "Input"],
Cell[CellGroupData[{
Cell[10216, 253, 10194, 236, 475, "Input"],
Cell[20413, 491, 43019, 903, 1037, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[63469, 1399, 226, 5, 33, "Subsection"],
Cell[CellGroupData[{
Cell[63720, 1408, 205, 4, 28, "Input"],
Cell[63928, 1414, 5802, 139, 248, "Output"]
}, Open  ]],
Cell[69745, 1556, 1122, 21, 71, "Input"],
Cell[CellGroupData[{
Cell[70892, 1581, 4861, 139, 174, "Input"],
Cell[75756, 1722, 2448, 76, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78241, 1803, 373, 9, 33, "Subsubsection"],
Cell[78617, 1814, 1032, 19, 63, "Input"],
Cell[CellGroupData[{
Cell[79674, 1837, 2956, 79, 94, "Input"],
Cell[82633, 1918, 1727, 51, 70, "Output"]
}, Open  ]],
Cell[84375, 1972, 665, 12, 46, "Input"],
Cell[CellGroupData[{
Cell[85065, 1988, 1973, 52, 63, "Input"],
Cell[87041, 2042, 2929, 84, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90007, 2131, 1053, 27, 77, "Input"],
Cell[91063, 2160, 3358, 94, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94458, 2259, 984, 26, 77, "Input"],
Cell[95445, 2287, 4575, 126, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100057, 2418, 1839, 53, 159, "Input"],
Cell[101899, 2473, 2596, 72, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104532, 2550, 1935, 54, 159, "Input"],
Cell[106470, 2606, 2623, 73, 70, "Output"]
}, Open  ]],
Cell[109108, 2682, 280, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[109413, 2692, 994, 23, 63, "Input"],
Cell[110410, 2717, 6343, 173, 70, "Output"]
}, Open  ]],
Cell[116768, 2893, 498, 10, 28, "Input"],
Cell[CellGroupData[{
Cell[117291, 2907, 2380, 63, 173, "Input"],
Cell[119674, 2972, 2262, 67, 70, "Output"]
}, Open  ]],
Cell[121951, 3042, 698, 12, 46, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[122686, 3059, 401, 9, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[123112, 3072, 2627, 77, 111, "Input"],
Cell[125742, 3151, 1682, 51, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127461, 3207, 1591, 45, 96, "Input"],
Cell[129055, 3254, 2105, 61, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131197, 3320, 1999, 61, 80, "Input"],
Cell[133199, 3383, 3268, 92, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136504, 3480, 2320, 65, 159, "Input"],
Cell[138827, 3547, 2780, 77, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141644, 3629, 889, 16, 28, "Input"],
Cell[142536, 3647, 5662, 158, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148235, 3810, 2837, 75, 145, "Input"],
Cell[151075, 3887, 2344, 69, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[153468, 3962, 442, 9, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[153935, 3975, 2706, 80, 90, "Input"],
Cell[156644, 4057, 1655, 50, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158336, 4112, 1314, 34, 77, "Input"],
Cell[159653, 4148, 1640, 47, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161330, 4200, 1813, 45, 128, "Input"],
Cell[163146, 4247, 2163, 61, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[165358, 4314, 535, 11, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[165918, 4329, 1886, 56, 54, "Input"],
Cell[167807, 4387, 1586, 48, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169430, 4440, 1838, 46, 94, "Input"],
Cell[171271, 4488, 1261, 34, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172569, 4527, 962, 28, 52, "Input"],
Cell[173534, 4557, 1097, 33, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[174680, 4596, 101, 1, 29, "Subsubsection"],
Cell[174784, 4599, 913, 17, 63, "Input"],
Cell[175700, 4618, 278, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[176003, 4629, 2033, 54, 171, "Input"],
Cell[178039, 4685, 4721, 135, 179, "Output"]
}, Open  ]],
Cell[182775, 4823, 437, 8, 28, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[183261, 4837, 272, 5, 33, "Subsection"],
Cell[CellGroupData[{
Cell[183558, 4846, 254, 5, 28, "Input"],
Cell[183815, 4853, 8992, 191, 209, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192844, 5049, 4912, 140, 174, "Input"],
Cell[197759, 5191, 2460, 74, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200256, 5270, 350, 8, 33, "Subsubsection"],
Cell[CellGroupData[{
Cell[200631, 5282, 3586, 106, 111, "Input"],
Cell[204220, 5390, 1701, 50, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205958, 5445, 3970, 111, 235, "Input"],
Cell[209931, 5558, 3099, 85, 155, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213067, 5648, 1475, 40, 128, "Input"],
Cell[214545, 5690, 1609, 48, 63, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[216203, 5744, 397, 9, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[216625, 5757, 2244, 64, 88, "Input"],
Cell[218872, 5823, 1657, 48, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220566, 5876, 1802, 49, 106, "Input"],
Cell[222371, 5927, 2812, 78, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225220, 6010, 1499, 40, 68, "Input"],
Cell[226722, 6052, 1973, 53, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228732, 6110, 2375, 64, 115, "Input"],
Cell[231110, 6176, 9643, 274, 281, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240790, 6455, 4007, 114, 231, "Input"],
Cell[244800, 6571, 1874, 52, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246711, 6628, 4172, 122, 287, "Input"],
Cell[250886, 6752, 1561, 43, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252484, 6800, 2767, 80, 175, "Input"],
Cell[255254, 6882, 2310, 64, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257601, 6951, 2840, 81, 175, "Input"],
Cell[260444, 7034, 2264, 61, 95, "Output"]
}, Open  ]],
Cell[262723, 7098, 483, 10, 28, "Input"],
Cell[CellGroupData[{
Cell[263231, 7112, 652, 14, 28, "Input"],
Cell[263886, 7128, 7772, 212, 285, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271695, 7345, 2308, 63, 198, "Input"],
Cell[274006, 7410, 2281, 69, 92, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[276336, 7485, 354, 8, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[276715, 7497, 2706, 80, 90, "Input"],
Cell[279424, 7579, 1680, 50, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281141, 7634, 1887, 51, 94, "Input"],
Cell[283031, 7687, 1815, 50, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284883, 7742, 1422, 39, 128, "Input"],
Cell[286308, 7783, 1749, 52, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[288106, 7841, 396, 9, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[288527, 7854, 1884, 56, 54, "Input"],
Cell[290414, 7912, 1564, 47, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292015, 7964, 1566, 40, 94, "Input"],
Cell[293584, 8006, 1452, 40, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295073, 8051, 1347, 37, 119, "Input"],
Cell[296423, 8090, 1402, 43, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[297874, 8139, 101, 1, 29, "Subsubsection"],
Cell[297978, 8142, 327, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[298330, 8154, 2021, 53, 171, "Input"],
Cell[300354, 8209, 3595, 106, 133, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[304010, 8322, 300, 6, 34, "Subsection"],
Cell[CellGroupData[{
Cell[304335, 8332, 304, 5, 28, "Input"],
Cell[304642, 8339, 9130, 193, 248, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313809, 8537, 4958, 140, 174, "Input"],
Cell[318770, 8679, 2400, 76, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321207, 8760, 377, 9, 33, "Subsubsection"],
Cell[CellGroupData[{
Cell[321609, 8773, 3584, 106, 111, "Input"],
Cell[325196, 8881, 1705, 51, 63, "Output"]
}, Open  ]],
Cell[326916, 8935, 437, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[327378, 8950, 3654, 107, 187, "Input"],
Cell[331035, 9059, 2545, 72, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333617, 9136, 1731, 48, 184, "Input"],
Cell[335351, 9186, 1627, 48, 63, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[337027, 9240, 350, 8, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[337402, 9252, 3121, 93, 111, "Input"],
Cell[340526, 9347, 1679, 51, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342242, 9403, 1203, 32, 77, "Input"],
Cell[343448, 9437, 5202, 145, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348687, 9587, 2559, 70, 145, "Input"],
Cell[351249, 9659, 2222, 67, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[353520, 9732, 348, 8, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[353893, 9744, 3189, 96, 114, "Input"],
Cell[357085, 9842, 1657, 50, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358779, 9897, 4299, 124, 225, "Input"],
Cell[363081, 10023, 2483, 67, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365601, 10095, 1451, 40, 128, "Input"],
Cell[367055, 10137, 1626, 49, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[368730, 10192, 352, 8, 26, "Subsubsection"],
Cell[CellGroupData[{
Cell[369107, 10204, 3999, 116, 128, "Input"],
Cell[373109, 10322, 1654, 50, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374800, 10377, 1240, 33, 77, "Input"],
Cell[376043, 10412, 1978, 57, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378058, 10474, 1451, 40, 128, "Input"],
Cell[379512, 10516, 2144, 65, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[381705, 10587, 401, 9, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[382131, 10600, 3210, 94, 92, "Input"],
Cell[385344, 10696, 1586, 48, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[386967, 10749, 1490, 36, 77, "Input"],
Cell[388460, 10787, 1310, 35, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389807, 10827, 965, 28, 52, "Input"],
Cell[390775, 10857, 1074, 32, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[391898, 10895, 442, 9, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[392365, 10908, 1881, 56, 54, "Input"],
Cell[394249, 10966, 1608, 48, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[395894, 11019, 1616, 39, 77, "Input"],
Cell[397513, 11060, 1527, 39, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399077, 11104, 965, 28, 52, "Input"],
Cell[400045, 11134, 1438, 44, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[401532, 11184, 101, 1, 29, "Subsubsection"],
Cell[401636, 11187, 392, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[402053, 11200, 2192, 56, 171, "Input"],
Cell[404248, 11258, 3842, 113, 140, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[408151, 11378, 348, 6, 33, "Subsection"],
Cell[CellGroupData[{
Cell[408524, 11388, 355, 6, 28, "Input"],
Cell[408882, 11396, 9135, 194, 248, "Output"]
}, Open  ]],
Cell[418032, 11593, 236, 5, 31, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[418305, 11603, 348, 6, 34, "Subsection"],
Cell[CellGroupData[{
Cell[418678, 11613, 352, 6, 28, "Input"],
Cell[419033, 11621, 8993, 192, 209, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428063, 11818, 5010, 141, 174, "Input"],
Cell[433076, 11961, 2540, 78, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435653, 12044, 353, 8, 33, "Subsubsection"],
Cell[CellGroupData[{
Cell[436031, 12056, 3586, 106, 111, "Input"],
Cell[439620, 12164, 1630, 49, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441287, 12218, 3777, 109, 187, "Input"],
Cell[445067, 12329, 2470, 67, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[447574, 12401, 1478, 40, 128, "Input"],
Cell[449055, 12443, 1645, 49, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[450749, 12498, 353, 8, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[451127, 12510, 2705, 80, 90, "Input"],
Cell[453835, 12592, 1604, 48, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455476, 12645, 4243, 123, 225, "Input"],
Cell[459722, 12770, 2394, 66, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462153, 12841, 1527, 41, 128, "Input"],
Cell[463683, 12884, 1684, 50, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[465416, 12940, 404, 9, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[465845, 12953, 2803, 84, 75, "Input"],
Cell[468651, 13039, 1591, 48, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[470279, 13092, 2484, 70, 162, "Input"],
Cell[472766, 13164, 1212, 32, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[474015, 13201, 1087, 30, 52, "Input"],
Cell[475105, 13233, 1022, 30, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[476176, 13269, 441, 9, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[476642, 13282, 2364, 72, 78, "Input"],
Cell[479009, 13356, 1537, 46, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480583, 13407, 2612, 72, 162, "Input"],
Cell[483198, 13481, 1099, 29, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[484334, 13515, 1136, 31, 52, "Input"],
Cell[485473, 13548, 1019, 30, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[486541, 13584, 101, 1, 29, "Subsubsection"],
Cell[486645, 13587, 429, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[487099, 13600, 2171, 55, 171, "Input"],
Cell[489273, 13657, 1815, 56, 78, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[491149, 13720, 118, 1, 36, "Subsection"],
Cell[491270, 13723, 207, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[491502, 13732, 836, 22, 52, "Input"],
Cell[492341, 13756, 10754, 290, 232, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[503156, 14053, 156, 2, 50, "Section"],
Cell[503315, 14057, 1789, 35, 80, "Input"],
Cell[CellGroupData[{
Cell[505129, 14096, 10242, 237, 475, "Input"],
Cell[515374, 14335, 26202, 536, 866, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[541613, 14876, 274, 5, 34, "Subsection"],
Cell[CellGroupData[{
Cell[541912, 14885, 252, 5, 28, "Input"],
Cell[542167, 14892, 7226, 148, 213, "Output"]
}, Open  ]],
Cell[549408, 15043, 1543, 32, 73, "Input"],
Cell[CellGroupData[{
Cell[550976, 15079, 6088, 172, 240, "Input"],
Cell[557067, 15253, 2117, 66, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559221, 15324, 427, 10, 33, "Subsubsection"],
Cell[559651, 15336, 723, 12, 46, "Input"],
Cell[CellGroupData[{
Cell[560399, 15352, 3341, 96, 114, "Input"],
Cell[563743, 15450, 1498, 45, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[565278, 15500, 799, 21, 48, "Input"],
Cell[566080, 15523, 1969, 56, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568086, 15584, 1886, 53, 110, "Input"],
Cell[569975, 15639, 1526, 47, 63, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[571550, 15692, 354, 8, 26, "Subsubsection"],
Cell[CellGroupData[{
Cell[571929, 15704, 3242, 97, 111, "Input"],
Cell[575174, 15803, 1484, 45, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[576695, 15853, 852, 22, 48, "Input"],
Cell[577550, 15877, 1954, 56, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[579541, 15938, 1590, 42, 128, "Input"],
Cell[581134, 15982, 1428, 43, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[582611, 16031, 401, 9, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[583037, 16044, 2985, 91, 75, "Input"],
Cell[586025, 16137, 1415, 43, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[587477, 16185, 1075, 26, 48, "Input"],
Cell[588555, 16213, 1286, 32, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[589878, 16250, 1153, 31, 52, "Input"],
Cell[591034, 16283, 905, 27, 63, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[591988, 16316, 442, 9, 26, "Subsubsection"],
Cell[CellGroupData[{
Cell[592455, 16329, 2545, 79, 78, "Input"],
Cell[595003, 16410, 1388, 42, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[596428, 16457, 1250, 29, 48, "Input"],
Cell[597681, 16488, 1498, 37, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[599216, 16530, 1204, 32, 52, "Input"],
Cell[600423, 16564, 1042, 32, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[601514, 16602, 101, 1, 29, "Subsubsection"],
Cell[601618, 16605, 437, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[602080, 16617, 2230, 56, 171, "Input"],
Cell[604313, 16675, 2130, 64, 63, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[606504, 16746, 324, 6, 33, "Subsection"],
Cell[CellGroupData[{
Cell[606853, 16756, 300, 5, 28, "Input"],
Cell[607156, 16763, 5667, 124, 213, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[612860, 16892, 6137, 172, 240, "Input"],
Cell[619000, 17066, 2178, 68, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[621215, 17139, 402, 9, 33, "Subsubsection"],
Cell[CellGroupData[{
Cell[621642, 17152, 3190, 96, 111, "Input"],
Cell[624835, 17250, 1541, 46, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[626413, 17301, 1022, 28, 68, "Input"],
Cell[627438, 17331, 1963, 59, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[629438, 17395, 1605, 48, 80, "Input"],
Cell[631046, 17445, 2587, 75, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[633670, 17525, 1336, 42, 80, "Input"],
Cell[635009, 17569, 1743, 50, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[636789, 17624, 198, 4, 28, "Input"],
Cell[636990, 17630, 2461, 73, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[639488, 17708, 1729, 46, 129, "Input"],
Cell[641220, 17756, 1471, 45, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[642740, 17807, 355, 8, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[643120, 17819, 2850, 87, 114, "Input"],
Cell[645973, 17908, 1458, 44, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[647468, 17957, 848, 22, 48, "Input"],
Cell[648319, 17981, 1598, 46, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[649954, 18032, 1741, 44, 128, "Input"],
Cell[651698, 18078, 1470, 45, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[653217, 18129, 392, 9, 26, "Subsubsection"],
Cell[CellGroupData[{
Cell[653634, 18142, 2597, 80, 78, "Input"],
Cell[656234, 18224, 1389, 42, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[657660, 18271, 1426, 32, 48, "Input"],
Cell[659089, 18305, 1709, 41, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[660835, 18351, 962, 28, 52, "Input"],
Cell[661800, 18381, 928, 28, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[662777, 18415, 101, 1, 29, "Subsubsection"],
Cell[662881, 18418, 481, 10, 28, "Input"],
Cell[CellGroupData[{
Cell[663387, 18432, 2272, 57, 134, "Input"],
Cell[665662, 18491, 1961, 60, 63, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[667684, 18558, 378, 7, 34, "Subsection"],
Cell[CellGroupData[{
Cell[668087, 18569, 349, 6, 28, "Input"],
Cell[668439, 18577, 5611, 122, 224, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[674087, 18704, 6186, 173, 240, "Input"],
Cell[680276, 18879, 2118, 66, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[682431, 18950, 402, 9, 33, "Subsubsection"],
Cell[CellGroupData[{
Cell[682858, 18963, 3218, 97, 111, "Input"],
Cell[686079, 19062, 1511, 45, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[687627, 19112, 926, 26, 68, "Input"],
Cell[688556, 19140, 1951, 58, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[690544, 19203, 1462, 46, 80, "Input"],
Cell[692009, 19251, 2485, 73, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[694531, 19329, 1285, 41, 80, "Input"],
Cell[695819, 19372, 1661, 47, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[697517, 19424, 200, 4, 28, "Input"],
Cell[697720, 19430, 2405, 73, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[700162, 19508, 1774, 46, 129, "Input"],
Cell[701939, 19556, 1487, 45, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[703475, 19607, 357, 8, 27, "Subsubsection"],
Cell[CellGroupData[{
Cell[703857, 19619, 2906, 90, 114, "Input"],
Cell[706766, 19711, 1477, 45, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[708280, 19761, 896, 23, 48, "Input"],
Cell[709179, 19786, 1655, 48, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[710871, 19839, 2182, 57, 110, "Input"],
Cell[713056, 19898, 1573, 48, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[714678, 19952, 392, 9, 26, "Subsubsection"],
Cell[CellGroupData[{
Cell[715095, 19965, 2542, 79, 78, "Input"],
Cell[717640, 20046, 1392, 42, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[719069, 20093, 1624, 36, 77, "Input"],
Cell[720696, 20131, 1616, 37, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[722349, 20173, 1011, 29, 52, "Input"],
Cell[723363, 20204, 902, 27, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[724314, 20237, 101, 1, 29, "Subsubsection"],
Cell[724418, 20240, 527, 10, 28, "Input"],
Cell[CellGroupData[{
Cell[724970, 20254, 2321, 58, 134, "Input"],
Cell[727294, 20314, 1990, 60, 63, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[729345, 20381, 424, 7, 34, "Subsection"],
Cell[CellGroupData[{
Cell[729794, 20392, 398, 7, 28, "Input"],
Cell[730195, 20401, 7292, 149, 213, "Output"]
}, Open  ]],
Cell[737502, 20553, 234, 5, 28, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[737773, 20563, 116, 1, 36, "Subsection"],
Cell[737892, 20566, 240, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[738157, 20576, 980, 27, 52, "Input"],
Cell[739140, 20605, 3056, 95, 88, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[742257, 20707, 152, 2, 50, "Section"],
Cell[742412, 20711, 360, 7, 28, "Input"],
Cell[742775, 20720, 163, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[742963, 20728, 874, 23, 52, "Input"],
Cell[743840, 20753, 8655, 235, 222, "Output"]
}, Open  ]],
Cell[752510, 20991, 374, 7, 28, "Input"],
Cell[752887, 21000, 328, 9, 28, "Input"],
Cell[753218, 21011, 362, 10, 28, "Input"],
Cell[753583, 21023, 411, 8, 28, "Input"],
Cell[753997, 21033, 238, 6, 47, "Input"],
Cell[CellGroupData[{
Cell[754260, 21043, 967, 26, 52, "Input"],
Cell[755230, 21071, 10310, 289, 264, "Output"]
}, Open  ]],
Cell[765555, 21363, 411, 8, 28, "Input"],
Cell[765969, 21373, 287, 7, 47, "Input"],
Cell[CellGroupData[{
Cell[766281, 21384, 1027, 25, 52, "Input"],
Cell[767311, 21411, 3948, 117, 140, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[771296, 21533, 160, 3, 44, "Subsection"],
Cell[771459, 21538, 333, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[771817, 21549, 3363, 90, 161, "Input"],
Cell[775183, 21641, 759, 17, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[775979, 21663, 595, 16, 52, "Input"],
Cell[776577, 21681, 533, 13, 52, "Output"]
}, Open  ]],
Cell[777125, 21697, 337, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[777487, 21708, 2489, 70, 152, "Input"],
Cell[779979, 21780, 142, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[780158, 21787, 521, 15, 52, "Input"],
Cell[780682, 21804, 92, 1, 28, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> WiLE/WiLE.m <==
(* ::Package:: *)

If[MemberQ[$Packages,"WiLE`"],Print["The package WiLE is already loaded!"];Abort[]]


BeginPackage["WiLE`"]


Print["-*-*-*-*-WiLE-1.0-*-*-*-*-\n
Wilson Loop Expansion\n
Author: Michelangelo Preti, DESY Hamburg\n
-*-*-*-*-*-*-*-*-*-*-*-*-*-\n
WiLE loaded! The new provided commands are:\n 
- WiLE\n 
- WiLEFullorder\n 
- WiLESimplify"]


WiLE::usage="Print the WiLE input window. Run the command without any argument."
WiLESimplify::usage="WiLESimplify[x]
Simplify the WiLE and WiLEFullorder outputs x. "
WiLEFullorder::usage="Print the WiLEFullorder input window. Run the command without any argument."


Begin["`Private`"]


(* ::Section:: *)
(*Notation*)


Notation`AutoLoadNotationPalette = False


Needs["Notation`"]


(*Initialize the notation*)


(*Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SuperscriptBox[SubscriptBox["A", "a_"], "\[Mu]_"], ")"}], "i_"], "j_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"A", "[", RowBox[{RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_", ",", "i_", ",", "j_"}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SuperscriptBox[SubscriptBox[OverscriptBox["A", "^"], "a_"], "\[Mu]_"], ")"}], OverscriptBox["i_", "^"]], OverscriptBox["j_", "^"]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Ah", "[", RowBox[{RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_", ",", RowBox[{"h", "[", "i_", "]"}], ",", RowBox[{"h", "[", "j_", "]"}]}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SuperscriptBox[SubscriptBox["A", SubscriptBox["z", "a_"]], "\[Mu]_"], ")"}], "i_"], "j_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"A", "[", RowBox[{RowBox[{"z", "[", "a_", "]"}], ",", "\[Mu]_", ",", "i_", ",", "j_"}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SuperscriptBox[SubscriptBox[OverscriptBox["A", "^"], SubscriptBox["z", "a_"]], "\[Mu]_"], ")"}], OverscriptBox["i_", "^"]], OverscriptBox["j_", "^"]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Ah", "[", RowBox[{RowBox[{"z", "[", "a_", "]"}], ",", "\[Mu]_", ",", RowBox[{"h", "[", "i_", "]"}], ",", RowBox[{"h", "[", "j_", "]"}]}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SuperscriptBox[SubscriptBox[SubscriptBox["\[Psi]", "a_"], "J_"], "\[Alpha]_"], ")"}], OverscriptBox["i_", "^"]], "j_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"\[Psi]", "[", RowBox[{RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Alpha]_", ",", "J_", ",", RowBox[{"h", "[", "i_", "]"}], ",", "j_"}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SuperscriptBox[SubscriptBox[SubscriptBox["\[Psi]b", "a_"], "\[Alpha]_"], "J_"], ")"}], "i_"], OverscriptBox["j_", "^"]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"\[Psi]b", "[", RowBox[{RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Alpha]_", ",", "J_", ",", "i_", ",", RowBox[{"h", "[", "j_", "]"}]}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SubscriptBox[SubscriptBox["C", "a_"], "J_"], ")"}], "i_"], OverscriptBox["j_", "^"]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"C", "[", RowBox[{RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "J_", ",", "i_", ",", RowBox[{"h", "[", "j_", "]"}]}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SuperscriptBox[SubscriptBox["Cb", "a_"], "J_"], ")"}], OverscriptBox["i_", "^"]], "j_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Cb", "[", RowBox[{RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "J_", ",", RowBox[{"h", "[", "i_", "]"}], ",", "j_"}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SubscriptBox[SubscriptBox["C", SubscriptBox["z", "a_"]], "J_"], ")"}], "i_"], OverscriptBox["j_", "^"]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"C", "[", RowBox[{RowBox[{"z", "[", "a_", "]"}], ",", "J_", ",", "i_", ",", RowBox[{"h", "[", "j_", "]"}]}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SuperscriptBox[SubscriptBox["Cb", SubscriptBox["z", "a_"]], "J_"], ")"}], OverscriptBox["i_", "^"]], "j_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Cb", "[", RowBox[{RowBox[{"z", "[", "a_", "]"}], ",", "J_", ",", RowBox[{"h", "[", "i_", "]"}], ",", "j_"}], "]"}]]]*)
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[SubscriptBox["M", "a_"], "J1_"], "J2_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`M", "[", RowBox[{RowBox[{"Global`\[Tau]", "[", "a_", "]"}], ",", "J1_", ",", "J2_"}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[SubscriptBox[OverscriptBox["M", "^"], "a_"], "J1_"], "J2_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`Mh", "[", RowBox[{RowBox[{"Global`\[Tau]", "[", "a_", "]"}], ",", "J1_", ",", "J2_"}], "]"}]]]
(*Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SubscriptBox[SubscriptBox["\[CapitalPsi]", SubscriptBox["z", "a_"]], RowBox[{" ", RowBox[{"\[Alpha]_", " ", "J_"}]}]], ")"}], OverscriptBox["i_", "^"]], "j_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"\[CapitalPsi]", "[", RowBox[{RowBox[{"z", "[", "a_", "]"}], ",", "\[Alpha]_", ",", "J_", ",", RowBox[{"h", "[", "i_", "]"}], ",", "j_"}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SuperscriptBox[SubscriptBox["\[CapitalPsi]b", SubscriptBox["z", "a_"]], RowBox[{"\[Alpha]_", " ", "J_"}]], ")"}], "i_"], OverscriptBox["j_", "^"]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"\[CapitalPsi]b", "[", RowBox[{RowBox[{"z", "[", "a_", "]"}], ",", "\[Alpha]_", ",", "J_", ",", "i_", ",", RowBox[{"h", "[", "j_", "]"}]}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[RowBox[{"(", SuperscriptBox["\[Gamma]", "\[Mu]_"], ")"}], "\[Alpha]_"], "\[Beta]_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{RowBox[{"\[Gamma]", "[", "du", "]"}], "[", RowBox[{"\[Mu]_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[RowBox[{"(", SuperscriptBox["\[Gamma]", "\[Mu]_"], ")"}], RowBox[{"\[Alpha]_", " ", "\[Beta]_"}]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{RowBox[{"\[Gamma]", "[", "uu", "]"}], "[", RowBox[{"\[Mu]_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox[SuperscriptBox[RowBox[{"(", SuperscriptBox["\[Gamma]", "\[Mu]_"], ")"}], "\[Alpha]_"], "\[Beta]_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{RowBox[{"\[Gamma]", "[", "ud", "]"}], "[", RowBox[{"\[Mu]_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox[RowBox[{"(", SuperscriptBox["\[Gamma]", "\[Mu]_"], ")"}], RowBox[{"\[Alpha]_", " ", "\[Beta]_"}]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{RowBox[{"\[Gamma]", "[", "dd", "]"}], "[", RowBox[{"\[Mu]_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}]]]*)
Notation[ParsedBoxWrapper[RowBox[{SubscriptBox["n", RowBox[{"a_", " ", "J_"}]], " "}]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`nJ", "[", RowBox[{RowBox[{"Global`\[Tau]", "[", "a_", "]"}], ",", "J_"}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[OverscriptBox["n", "\[Dash]"], "a_"], "J_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`nJb", "[", RowBox[{RowBox[{"Global`\[Tau]", "[", "a_", "]"}], ",", "J_"}], "]"}]]]
(*Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[SubscriptBox["\[Eta]", "a_"], "J_"], "\[Alpha]_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"\[Eta]", "[", RowBox[{RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Alpha]_", ",", "J_"}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[SubscriptBox["\[Eta]b", "a_"], "\[Alpha]_"], "J_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"\[Eta]b", "[", RowBox[{RowBox[{"\[Tau]", "[", "a_", "]"}], ",", "\[Alpha]_", ",", "J_"}], "]"}]]]*)
Notation[ParsedBoxWrapper[SubscriptBox["n", "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`nJ", "[", RowBox[{"Global`\[Tau]", "[", "a_", "]"}], "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox[OverscriptBox["n", "\[Dash]"], "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`nJb", "[", RowBox[{"Global`\[Tau]", "[", "a_", "]"}], "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox[SubscriptBox[OverscriptBox["x", "."], "a_"], "\[Mu]_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`xp", "[", RowBox[{RowBox[{"Global`\[Tau]", "[", "a_", "]"}], ",", "\[Mu]_"}], "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox["x", "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`x", "[", RowBox[{"Global`\[Tau]", "[", "a_", "]"}], "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox["z", "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`z", "[", "a_", "]"}]]]
Notation[ParsedBoxWrapper[SuperscriptBox["\[Gamma]", "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`\[Gamma]", "[", "a_", "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox["M", "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`M", "[", RowBox[{"Global`\[Tau]", "[", "a_", "]"}], "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox[OverscriptBox["M", "^"], "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`Mh", "[", RowBox[{"Global`\[Tau]", "[", "a_", "]"}], "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox["\[Eta]", "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`\[Eta]", "[", RowBox[{"Global`x", "[", RowBox[{"Global`\[Tau]", "[", "a_", "]"}], "]"}], "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox[OverscriptBox["\[Eta]", "\[Dash]"], "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`\[Eta]b", "[", RowBox[{"Global`x", "[", RowBox[{"Global`\[Tau]", "[", "a_", "]"}], "]"}], "]"}]]]
Notation[ParsedBoxWrapper[RowBox[{SuperscriptBox[SubscriptBox["d", "a_"], "b_"], "[", "c_", "]"}]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`d", "[", RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox["\[Epsilon]", RowBox[{"A_", " ", "B_", " ", "C_", " ", "D_"}]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`\[Epsilon]\[Epsilon]", "[", RowBox[{"A_", ",", "B_", ",", "C_", ",", "D_"}], "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox["\[Epsilon]", RowBox[{"A_", " ", "B_", " ", "C_", " "}]]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`\[Epsilon]", "[", RowBox[{"A_", ",", "B_", ",", "C_"}], "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox["\[Mu]", "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`\[Mu]", "[", "a_", "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox["\[Nu]", "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`\[Nu]", "[", "a_", "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox["\[Sigma]", "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`\[Sigma]", "[", "a_", "]"}]]]
Notation[ParsedBoxWrapper[SubscriptBox["J", "a_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`J", "[", "a_", "]"}]]]
Notation[ParsedBoxWrapper[RowBox[{"mod", "[", SubscriptBox[OverscriptBox["x", "."], "a_"], "]"}]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Global`mod", "[", RowBox[{"Global`xp", "[", RowBox[{"Global`\[Tau]", "[", "a_", "]"}], "]"}], "]"}]]]


SetAttributes[\[Delta]\[Delta],Orderless]
SetAttributes[\[Delta]\[Delta]1,Orderless]


(* ::Section:: *)
(*Superconnection*)


(* Definition of fermionic superconnection *)


Con[a_,i_,j_]:=Block[{\[Mu]=Unique[\[Mu]],\[Alpha]=Unique[\[Alpha]],J=Unique[J],J1=Unique[J1],J2=Unique[J2],k=Unique[k]},{{ A[\[Tau][a],\[Mu],i,j]xp[\[Tau][a],\[Mu]]-(2\[Pi] I)/Global`\[Kappa] Global`M[Global`\[Tau][a],J1,J2]Global`mod[Global`xp[\[Tau][a]]]C[\[Tau][a],J2,i,h[k]]Cb[\[Tau][a],J1,h[k],j],I Sqrt[(2\[Pi])/Global`\[Kappa]]Global`mod[Global`xp[\[Tau][a]]] \[Eta][\[Tau][a],\[Alpha],J]\[Psi]b[\[Tau][a],\[Alpha],J,i,h[j]]},{-I Sqrt[(2\[Pi])/Global`\[Kappa]]Global`mod[Global`xp[\[Tau][a]]] \[Psi][\[Tau][a],\[Alpha],J,h[i],j]\[Eta]b[\[Tau][a],\[Alpha],J], Ah[\[Tau][a],\[Mu],h[i],h[j]]xp[\[Tau][a],\[Mu]]-(2\[Pi] I)/Global`\[Kappa] Global`Mh[Global`\[Tau][a],J1,J2]Global`mod[Global`xp[\[Tau][a]]]Cb[\[Tau][a],J1,h[i],k]C[\[Tau][a],J2,k,h[j]]}}]


(* Expansion of the upper-left and lower-right blocks *)


Expansionup[s_]:=((-I)^s (Dot@@Table[Con[j,i[j],i[j+1]],{j,1,s}])[[1,1]])/.i[s+1]->i[1]//Expand
Expansiondown[s_]:=(-I)^s (Dot@@Table[Con[j,i[j],i[j+1]],{j,1,s}])[[2,2]]/.i[s+1]->i[1]//Expand
Expansion[s_]:={Expansionup[s],Expansiondown[s]}


(* ::Section:: *)
(*Vertices*)


(* Vertices defined as a list. The length of the list depend from the number of elements of the vertex for a fixed set of interacting fields.
x=position of the vertex
j=name of the gauge index
\[Alpha]=name of the spin index *)


VertexA\[Psi]\[Psi][x_,j_,\[Alpha]_]:=Block[{\[Mu]=Unique[\[Mu]],J=Unique[J]},{-\[Gamma][du][\[Mu],\[Alpha][1],\[Alpha][2]]\[CenterDot]{\[CapitalPsi]b[z[x],\[Alpha][1],J,j[1],h[j[2]]],\[CapitalPsi][z[x],\[Alpha][2],J,h[j[2]],j[3]],A[z[x],\[Mu],j[3],j[1]]},-\[Gamma][du][\[Mu],\[Alpha][1],\[Alpha][2]]\[CenterDot]{\[CapitalPsi][z[x],\[Alpha][2],J,h[j[3]],j[1]],\[CapitalPsi]b[z[x],\[Alpha][1],J,j[1],h[j[2]]],Ah[z[x],\[Mu],h[j[2]],h[j[3]]]}}]


VertexAAA[x_,j_]:=Block[{\[Mu]=Unique[\[Mu]],\[Nu]=Unique[\[Nu]],\[Rho]=Unique[\[Rho]]},{(Global`\[Kappa]/(4\[Pi]) 2/3 Global`\[Epsilon][\[Mu],\[Nu],\[Rho]])\[CenterDot]{A[z[x],\[Mu],j[1],j[2]],A[z[x],\[Nu],j[2],j[3]],A[z[x],\[Rho],j[3],j[1]]},(-(Global`\[Kappa]/(4\[Pi])) 2/3 Global`\[Epsilon][\[Mu],\[Nu],\[Rho]])\[CenterDot]{Ah[z[x],\[Mu],h[j[1]],h[j[2]]],Ah[z[x],\[Nu],h[j[2]],h[j[3]]],Ah[z[x],\[Rho],h[j[3]],h[j[1]]]}}]


VertexACC[x_,j_]:=Block[{\[Mu]=Unique[\[Mu]],J=Unique[J]},{I\[CenterDot]{C[z[x],J,j[3],h[j[1]]],d[z[x],\[Mu]]\[CenterDot]Cb[z[x],J,h[j[1]],j[2]],A[z[x],\[Mu],j[2],j[3]]},-I\[CenterDot]{d[z[x],\[Mu]]\[CenterDot]Cb[z[x],J,h[j[1]],j[2]],C[z[x],J,j[2],h[j[3]]],Ah[z[x],\[Mu],h[j[3]],h[j[1]]]},-I\[CenterDot]{d[z[x],\[Mu]]\[CenterDot]C[z[x],J,j[3],h[j[1]]],Cb[z[x],J,h[j[1]],j[2]],A[z[x],\[Mu],j[2],j[3]]},I\[CenterDot]{Cb[z[x],J,h[j[1]],j[2]],d[z[x],\[Mu]]\[CenterDot]C[z[x],J,j[2],h[j[3]]],Ah[z[x],\[Mu],h[j[3]],h[j[1]]]}}]


VertexAACC[x_,j_]:=Block[{\[Mu]=Unique[\[Mu]],J=Unique[J]},{1\[CenterDot]{C[z[x],J,j[4],h[j[1]]],Cb[z[x],J,h[j[1]],j[2]],A[z[x],\[Mu],j[2],j[3]],A[z[x],\[Mu],j[3],j[4]]},-1\[CenterDot]{C[z[x],J,j[4],h[j[1]]],Ah[z[x],\[Mu],h[j[1]],h[j[2]]],Cb[z[x],J,h[j[2]],j[3]],A[z[x],\[Mu],j[3],j[4]]},-1\[CenterDot]{Cb[z[x],J,h[j[1]],j[2]],A[z[x],\[Mu],j[2],j[3]],C[z[x],J,j[3],h[j[4]]],Ah[z[x],\[Mu],h[j[4]],h[j[1]]]},1\[CenterDot]{Ah[z[x],\[Mu],h[j[1]],h[j[2]]],Cb[z[x],J,h[j[2]],j[3]],C[z[x],J,j[3],h[j[4]]],Ah[z[x],\[Mu],h[j[4]],h[j[1]]]}}]


VertexCC\[Psi]\[Psi][x_,j_,\[Alpha]_]:=Block[{II=Unique[II],J=Unique[J],K=Unique[K],L=Unique[L]},{-((2\[Pi] I)/Global`\[Kappa])\[CenterDot]{C[z[x],II,j[2],h[j[3]]],\[CapitalPsi][z[x],\[Alpha][1],J,h[j[3]],j[4]],\[CapitalPsi]b[z[x],\[Alpha][1],J,j[4],h[j[1]]],Cb[z[x],II,h[j[1]],j[2]]},(2\[Pi] I)/Global`\[Kappa]\[CenterDot]{Cb[z[x],II,h[j[2]],j[3]],\[CapitalPsi]b[z[x],\[Alpha][1],J,j[3],h[j[4]]],\[CapitalPsi][z[x],\[Alpha][1],J,h[j[4]],j[1]],C[z[x],II,j[1],h[j[2]]]},-((4\[Pi] I)/Global`\[Kappa])\[CenterDot]{Cb[z[x],J,h[j[2]],j[3]],\[CapitalPsi]b[z[x],\[Alpha][1],II,j[3],h[j[4]]],\[CapitalPsi][z[x],\[Alpha][1],J,h[j[4]],j[1]],C[z[x],II,j[1],h[j[2]]]},(4\[Pi] I)/Global`\[Kappa]\[CenterDot]{C[z[x],J,j[2],h[j[3]]],\[CapitalPsi][z[x],\[Alpha][1],II,h[j[3]],j[4]],\[CapitalPsi]b[z[x],\[Alpha][1],J,j[4],h[j[1]]],Cb[z[x],II,h[j[1]],j[2]]},((2\[Pi] I)/Global`\[Kappa] Global`\[Epsilon]\[Epsilon][II,J,K,L])\[CenterDot]{\[CapitalPsi]b[z[x],\[Alpha][1],J,j[2],h[j[3]]],Cb[z[x],K,h[j[3]],j[4]],\[CapitalPsi]b[z[x],\[Alpha][1],L,j[4],h[j[1]]],Cb[z[x],II,h[j[1]],j[2]]},(-((2\[Pi] I)/Global`\[Kappa])Global`\[Epsilon]\[Epsilon][II,J,K,L])\[CenterDot]{\[CapitalPsi][z[x],\[Alpha][1],J,h[j[2]],j[3]],C[z[x],K,j[3],h[j[4]]],\[CapitalPsi][z[x],\[Alpha][1],L,h[j[4]],j[1]],C[z[x],II,j[1],h[j[2]]]}}]


VertexCCCCCC[x_,j_]:=Block[{II=Unique[II],J=Unique[J],K=Unique[K]},{-((4\[Pi]^2)/(3 Global`\[Kappa]^2))\[CenterDot]{C[z[x],II,j[1],h[j[2]]],Cb[z[x],II,h[j[2]],j[3]],C[z[x],J,j[3],h[j[4]]],Cb[z[x],J,h[j[4]],j[5]],C[z[x],K,j[5],h[j[6]]],Cb[z[x],K,h[j[6]],j[1]]},-((4\[Pi]^2)/(3Global`\[Kappa]^2))\[CenterDot]{Cb[z[x],II,h[j[1]],j[2]]C[z[x],II,j[2],h[j[3]]],Cb[z[x],J,h[j[3]],j[4]],C[z[x],J,j[4],h[j[5]]],Cb[z[x],K,h[j[5]],j[6]],C[z[x],K,j[6],h[j[1]]]},-((16\[Pi]^2)/(3Global`\[Kappa]^2))\[CenterDot]{C[z[x],II,j[1],h[j[2]]],Cb[z[x],J,h[j[2]],j[3]],C[z[x],K,j[3],h[j[4]]],Cb[z[x],II,h[j[4]],j[5]],C[z[x],J,j[5],h[j[6]]],Cb[z[x],K,h[j[6]],j[1]]},(24\[Pi]^2)/(3Global`\[Kappa]^2)\[CenterDot]{C[z[x],II,j[1],h[j[2]]],Cb[z[x],J,h[j[2]],j[3]],C[z[x],J,j[3],h[j[4]]],Cb[z[x],II,h[j[4]],j[5]],C[z[x],K,j[5],h[j[6]]],Cb[z[x],K,h[j[6]],j[1]]}}]


VertexAcc[x_,j_]:=Block[{\[Mu]=Unique[\[Mu]]},{(I Global`\[Kappa]/(4\[Pi]))\[CenterDot]{c[z[x],j[3],j[1]],d[z[x],\[Mu]]\[CenterDot]cb[z[x],j[1],j[2]],A[z[x],\[Mu],j[2],j[3]]},(-I Global`\[Kappa]/(4\[Pi]))\[CenterDot]{d[z[x],\[Mu]]\[CenterDot]cb[z[x],j[1],j[2]],c[z[x],j[2],j[3]],A[z[x],\[Mu],j[3],j[1]]},(-I Global`\[Kappa]/(4\[Pi]))\[CenterDot]{ch[z[x],h[j[3]],h[j[1]]],d[z[x],\[Mu]]\[CenterDot]chb[z[x],h[j[1]],h[j[2]]],Ah[z[x],\[Mu],h[j[2]],h[j[3]]]},(I Global`\[Kappa]/(4\[Pi]))\[CenterDot]{d[z[x],\[Mu]]\[CenterDot]chb[z[x],h[j[1]],h[j[2]]],ch[z[x],h[j[2]],h[j[3]]],Ah[z[x],\[Mu],h[j[3]],h[j[1]]]}}]


(* ::Section:: *)
(*Traces*)


(* Select the last indices of a field *)


ultimiindici[A_]:=A/.AA_[__,a_,b_]:>{a,b}


(* Sort the fields in order to reconstruct the trace over the gauge group indices *)


sorting[A_,r_]:=ReplaceRepeated[A,a_\[CenterDot]b_:> a\[CenterDot]If[b==={},{},If[ultimiindici[b[[r]]][[-1]]===ultimiindici[b[[r+1]]][[1]],b,{Drop[b,{r+1}],b[[r+1]]}//Flatten]]]


(* Select the part of the Wilson loop operator expansion with
s=number of fields on the loop
n=number of gauge fields (n\[LessEqual]s)
m=number of couple COverscript[C, \[Dash]] of scalar fields (m\[LessEqual]s)
UP= 1 for the upper-left sector
    2 for the lower-right sector*)


Listatemp[s_,n_,UP_]:=Module[{l=List@@(Expansion[s][[UP]])},Module[{M1=Table[{a,Count[(Position[l,xp[__]]//Transpose)[[1]],a]},{a,1,Length[l]}]},List@(l//Delete[#,Table[If[M1[[p,2]]===n,{0},{M1[[p,1]]}],{p,1,Length[M1]}]]&)]]


Lista[s_,n_,m_,UP_]:=Module[{l=Listatemp[s,n,UP]},Module[{M1=Table[{a,Count[(Flatten[{Position[l,Global`Mh[__]],Position[l,Global`M[__]]},1]//Transpose)[[1]],a]},{a,1,Length[l]}]},List@(l//Delete[#,Table[If[M1[[p,2]]===m,{0},{M1[[p,1]]}],{p,1,Length[M1]}]]&)]]


Loopaux[s_,n_,m_,UP_]:=Module[{B=Lista[s,n,m,UP]},Table[(B[[q]]/.\[Psi][__]->1/.\[Psi]b[__]->1/.A[__]->1/.Ah[__]->1/.C[__]->1/.Cb[__]->1)\[CenterDot]If[s===1&&m===0,List@(B[[q]]/(B[[q]]/.\[Psi][__]->1/.\[Psi]b[__]->1/.A[__]->1/.Ah[__]->1/.C[__]->1/.Cb[__]->1)),List@@(B[[q]]/(B[[q]]/.\[Psi][__]->1/.\[Psi]b[__]->1/.A[__]->1/.Ah[__]->1/.C[__]->1/.Cb[__]->1))],{q,1,Length[B]}]]


auxilliary={i[1],h[i[1]]};
Loopsorted[s_,n_,m_,UP_]:=Module[{l=Fold[sorting,Loopaux[s,n,m,UP],Table[k,{k,1,s+m-1}]]},If[l==={{}\[CenterDot]{}},0,Module[{p=Position[l/.a_\[CenterDot]b_:>Table[ultimiindici[b[[u]]],{u,1,Length[b]}],{auxilliary[[UP]],__}]},Table[l[[q]]/.a_\[CenterDot]b_:>a\[CenterDot]RotateLeft[b,p[[q,2]]-1],{q,1,Length[l]}]]]]//Quiet


(* Merge the selected vertices with the previously selected the part of the Wilson loop operator expansion 
The entries are the same of the previous functions with the following addition
V1=number of vertices VertexA\[Psi]\[Psi]
V2=number of vertices VertexAAA
V3=number of vertices VertexACC
V4=number of vertices VertexAACC
V5=number of vertices VertexCC\[Psi]\[Psi]
V6=number of vertices VertexCCCCCC
V7=number of vertices VertexAcc*)


Lorentzaux={\[Alpha],\[Beta],\[Zeta],\[Xi],\[Chi],\[Iota],\[Upsilon],\[Omicron]};
Rsymaux={j,k,l,g,t,w,b,u};
indexaux={\[Alpha]\[Alpha],\[Beta]\[Beta],\[Zeta]\[Zeta],\[Xi]\[Xi],\[Chi]\[Chi],\[Iota]\[Iota],\[Upsilon]\[Upsilon],\[Omicron]\[Omicron]};
Rsymaux2={j_,k_,l_,g_,t_,w_,b_,u_};
indexaux2={\[Alpha]\[Alpha]_,\[Beta]\[Beta]_,\[Zeta]\[Zeta]_,\[Xi]\[Xi]_,\[Chi]\[Chi]_,\[Iota]\[Iota]_,\[Upsilon]\[Upsilon]_,\[Omicron]\[Omicron]_};


Tracce[s_,n_,m_,V1_,V2_,V3_,V4_,V5_,V6_,V7_,UP_]:=Module[{ls=Loopsorted[s,n,m,UP]},Table[Flatten[{Table[VertexA\[Psi]\[Psi][dd,Rsymaux[[dd]],Lorentzaux[[dd]]][[indexaux[[dd]]]],{dd,1,V1}],Table[VertexAAA[dd,Rsymaux[[dd]]][[indexaux[[dd]]]],{dd,V1+1,V2+V1}],Table[VertexACC[dd,Rsymaux[[dd]]][[indexaux[[dd]]]],{dd,V1+V2+1,V2+V1+V3}],Table[VertexAACC[dd,Rsymaux[[dd]]][[indexaux[[dd]]]],{dd,V1+V2+V3+1,V2+V1+V3+V4}],Table[VertexCC\[Psi]\[Psi][dd,Rsymaux[[dd]],Lorentzaux[[dd]]][[indexaux[[dd]]]],{dd,V1+V2+V3+V4+1,V2+V1+V3+V4+V5}],Table[VertexCCCCCC[dd,Rsymaux[[dd]]][[indexaux[[dd]]]],{dd,V1+V2+V3+V4+V5+1,V2+V1+V3+V4+V5+V6}],Table[VertexAcc[dd,Rsymaux[[dd]]][[indexaux[[dd]]]],{dd,V1+V2+V3+V4+V5+V6+1,V2+V1+V3+V4+V5+V6+V7}],ls[[\[Sigma]\[Sigma]]]}],##]&@@Insert[Flatten[{Table[{indexaux[[q]],1,2},{q,1,V1+V2}],Table[{indexaux[[q]],1,4},{q,V1+V2+1,V1+V2+V3+V4}],Table[{indexaux[[q]],1,6},{q,V1+V2+V3+V4+1,V1+V2+V3+V4+V5}],Table[{indexaux[[q]],1,4},{q,V1+V2+V3+V4+V5+1,V1+V2+V3+V4+V5+V6+V7}]},1],{\[Sigma]\[Sigma],1,Length[ls]},-1]]/.-(a_\[CenterDot]b_):>(-a)\[CenterDot]b/.Table[Rsymaux2[[dd]]\[CenterDot]indexaux2[[dd]],{dd,1,1+V1+V2+V3+V4+V5+V6+V7}]->((-1)^(V1+V2+V3+V4+V5+V6+V7)/(V1!V2!V3!V4!V5!V6!V7!) Product[Rsymaux[[dd]],{dd,1,1+V1+V2+V3+V4+V5+V6+V7}])\[CenterDot]Table[indexaux[[dd]],{dd,1,1+V1+V2+V3+V4+V5+V6+V7}]


(* Select the parts of the output of Tracce that are non vanishing counting if the number of a certain field is even (otherwise the wick contractions give zero)*)


Zerocheck[w_]:=Module[{pp=w/.a_ \[CenterDot] b_:>Flatten[b]},If[Count[pp,\[Psi][__]]+Count[pp,\[CapitalPsi][__]]===Count[pp,\[CapitalPsi]b[__]]+Count[pp,\[Psi]b[__]]&&Count[pp,C[__]]+Count[pp,d[__]\[CenterDot]C[__]]===Count[pp,Cb[__]]+Count[pp,d[__]\[CenterDot]Cb[__]]&&Count[pp,c[__]]+Count[pp,d[__]\[CenterDot]c[__]]===Count[pp,cb[__]]+Count[pp,d[__]\[CenterDot]cb[__]]&&Count[pp,ch[__]]+Count[pp,d[__]\[CenterDot]ch[__]]===Count[pp,chb[__]]+Count[pp,d[__]\[CenterDot]chb[__]]&&EvenQ[Count[pp,A[__]]]&&EvenQ[Count[pp,Ah[__]]],OK,0]]


Nonvanishingtrace[s_,n_,m_,V1_,V2_,V3_,V4_,V5_,V6_,V7_,UP_]:=Module[{p0=Flatten[Tracce[s,n,m,V1,V2,V3,V4,V5,V6,V7,UP]]},Module[{p=Position[Zerocheck/@p0,OK]},p0[[#]]&@Flatten[p]]]


(* ::Section:: *)
(*Rules*)


(* definition of propagators in terms of \[CapitalDelta] *)


prop[\[Mu]_]:={\[LeftAngleBracket]A[z[a_],b_,c_,d1_],A[\[Tau][\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>Module[{\[Xi]=Unique[\[Mu]]},-\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]((2\[Pi] I)/Global`\[Kappa])Global`\[Epsilon][b,\[Beta],\[Xi]]d[z[a],\[Xi]]\[CenterDot]\[CapitalDelta]a[z[a],x[\[Tau][\[Alpha]]]]],\[LeftAngleBracket]A[\[Tau][a_],b_,c_,d1_],A[z[\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>Module[{\[Xi]=Unique[\[Mu]]},-\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]((2\[Pi] I)/Global`\[Kappa])Global`\[Epsilon][b,\[Beta],\[Xi]]d[x[\[Tau][a]],\[Xi]]\[CenterDot]\[CapitalDelta]a[x[\[Tau][a]],z[\[Alpha]]]],
\[LeftAngleBracket]A[z[a_],b_,c_,d1_],A[z[\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>Module[{\[Xi]=Unique[\[Mu]]},-\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]((2\[Pi] I)/Global`\[Kappa])Global`\[Epsilon][b,\[Beta],\[Xi]]d[z[a],\[Xi]]\[CenterDot]\[CapitalDelta]a[z[a],z[\[Alpha]]]],\[LeftAngleBracket]A[\[Tau][a_],b_,c_,d1_],A[\[Tau][\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>Module[{\[Xi]=Unique[\[Mu]]},-\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]((2\[Pi] I)/Global`\[Kappa])Global`\[Epsilon][b,\[Beta],\[Xi]]d[x[\[Tau][a]],\[Xi]]\[CenterDot]\[CapitalDelta]a[x[\[Tau][a]],x[\[Tau][\[Alpha]]]]],\[LeftAngleBracket]Ah[z[a_],b_,c_,d1_],Ah[\[Tau][\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>Module[{\[Xi]=Unique[\[Mu]]},\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]((2\[Pi] I)/Global`\[Kappa])Global`\[Epsilon][b,\[Beta],\[Xi]]d[z[a],\[Xi]]\[CenterDot]\[CapitalDelta]a[z[a],x[\[Tau][\[Alpha]]]]],\[LeftAngleBracket]Ah[\[Tau][a_],b_,c_,d1_],Ah[z[\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>Module[{\[Xi]=Unique[\[Mu]]},\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]((2\[Pi] I)/Global`\[Kappa])Global`\[Epsilon][b,\[Beta],\[Xi]]d[x[\[Tau][a]],\[Xi]]\[CenterDot]\[CapitalDelta]a[x[\[Tau][a]],z[\[Alpha]]]],
\[LeftAngleBracket]Ah[z[a_],b_,c_,d1_],Ah[z[\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>Module[{\[Xi]=Unique[\[Mu]]},\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]((2\[Pi] I)/Global`\[Kappa])Global`\[Epsilon][b,\[Beta],\[Xi]]d[z[a],\[Xi]]\[CenterDot]\[CapitalDelta]a[z[a],z[\[Alpha]]]],\[LeftAngleBracket]Ah[\[Tau][a_],b_,c_,d1_],Ah[\[Tau][\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>Module[{\[Xi]=Unique[\[Mu]]},\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]((2\[Pi] I)/Global`\[Kappa])Global`\[Epsilon][b,\[Beta],\[Xi]]d[x[\[Tau][a]],\[Xi]]\[CenterDot]\[CapitalDelta]a[x[\[Tau][a]],x[\[Tau][\[Alpha]]]]],\[LeftAngleBracket]\[Psi][a_,b_,e_,c_,d1_],\[Psi]b[\[Alpha]_,\[Beta]_,\[Omega]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>Module[{\[Xi]=Unique[\[Mu]]},-I \[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]\[Delta]\[Delta]1[e,\[Omega]]\[Gamma][ud][\[Xi],b,\[Beta]]d[x[a],\[Xi]]\[CenterDot]\[CapitalDelta]f[x[a],x[\[Alpha]]]],\[LeftAngleBracket]\[Psi][a_,b_,e_,c_,d1_],\[CapitalPsi]b[\[Alpha]_,\[Beta]_,\[Omega]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>Module[{\[Xi]=Unique[\[Mu]]},-I \[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]\[Delta]\[Delta]1[e,\[Omega]]\[Gamma][uu][\[Xi],b,\[Beta]]d[x[a],\[Xi]]\[CenterDot]\[CapitalDelta]f[x[a],\[Alpha]]],\[LeftAngleBracket]\[CapitalPsi][a_,b_,e_,c_,d1_],\[Psi]b[\[Alpha]_,\[Beta]_,\[Omega]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>Module[{\[Xi]=Unique[\[Mu]]},-I \[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]\[Delta]\[Delta]1[e,\[Omega]]\[Gamma][dd][\[Xi],b,\[Beta]]d[a,\[Xi]]\[CenterDot]\[CapitalDelta]f[a,x[\[Alpha]]]],\[LeftAngleBracket]\[CapitalPsi][a_,b_,e_,c_,d1_],\[CapitalPsi]b[\[Alpha]_,\[Beta]_,\[Omega]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>Module[{\[Xi]=Unique[\[Mu]]},-I \[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]\[Delta]\[Delta]1[e,\[Omega]]\[Gamma][du][\[Xi],b,\[Beta]]d[a,\[Xi]]\[CenterDot]\[CapitalDelta]f[a,\[Alpha]]],\[LeftAngleBracket]C[\[Tau][a_],b_,c_,d_],Cb[\[Tau][\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d,\[Chi]]\[Delta]\[Delta]1[b,\[Beta]]\[CapitalDelta]c[x[\[Tau][a]],x[\[Tau][\[Alpha]]]],\[LeftAngleBracket]C[\[Tau][a_],b_,c_,d_],Cb[z[\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d,\[Chi]]\[Delta]\[Delta]1[b,\[Beta]]\[CapitalDelta]c[x[\[Tau][a]],z[\[Alpha]]],\[LeftAngleBracket]C[z[a_],b_,c_,d_],Cb[\[Tau][\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d,\[Chi]]\[Delta]\[Delta]1[b,\[Beta]]\[CapitalDelta]c[z[a],x[\[Tau][\[Alpha]]]],\[LeftAngleBracket]C[z[a_],b_,c_,d_],Cb[z[\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d,\[Chi]]\[Delta]\[Delta]1[b,\[Beta]]\[CapitalDelta]c[z[a],z[\[Alpha]]],\[LeftAngleBracket]C[\[Tau][a_],b_,c_,d1_],d[z[\[Alpha]_],\[Mu]1_]\[CenterDot]Cb[z[\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]\[Delta]\[Delta]1[b,\[Beta]]d[z[\[Alpha]],\[Mu]1]\[CenterDot]\[CapitalDelta]c[x[\[Tau][a]],z[\[Alpha]]],\[LeftAngleBracket]d[z[a_],\[Mu]1_]\[CenterDot]C[z[a_],b_,c_,d1_],Cb[\[Tau][\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]\[Delta]\[Delta]1[b,\[Beta]]d[z[a],\[Mu]1]\[CenterDot]\[CapitalDelta]c[z[a],x[\[Tau][\[Alpha]]]],\[LeftAngleBracket]C[z[a_],b_,c_,d1_],d[z[\[Alpha]_],\[Mu]1_]\[CenterDot]Cb[z[\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]\[Delta]\[Delta]1[b,\[Beta]]d[z[\[Alpha]],\[Mu]1]\[CenterDot]\[CapitalDelta]c[z[a],z[\[Alpha]]],\[LeftAngleBracket]d[z[a_],\[Mu]1_]\[CenterDot]C[z[a_],b_,c_,d1_],Cb[z[\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]\[Delta]\[Delta]1[b,\[Beta]]d[z[a],\[Mu]1]\[CenterDot]\[CapitalDelta]c[z[a],z[\[Alpha]]],\[LeftAngleBracket]d[z[a_],\[Mu]2_]\[CenterDot]C[z[a_],b_,c_,d1_],d[z[\[Alpha]_],\[Mu]1_]\[CenterDot]Cb[z[\[Alpha]_],\[Beta]_,\[Chi]_,\[Rho]_]\[RightAngleBracket]:>\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]\[Delta]\[Delta]1[b,\[Beta]]d[z[a],\[Mu]2]\[CenterDot]d[z[\[Alpha]],\[Mu]1]\[CenterDot]\[CapitalDelta]c[z[a],z[\[Alpha]]],\[LeftAngleBracket]c[z[a_],c_,d_],cb[z[\[Alpha]_],\[Chi]_,\[Rho]_]\[RightAngleBracket]:>-((4\[Pi])/Global`\[Kappa])\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d,\[Chi]]\[CapitalDelta]cc[z[a],z[\[Alpha]]],\[LeftAngleBracket]ch[z[a_],c_,d_],chb[z[\[Alpha]_],\[Chi]_,\[Rho]_]\[RightAngleBracket]:>((4\[Pi])/Global`\[Kappa])\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d,\[Chi]]\[CapitalDelta]cc[z[a],z[\[Alpha]]],\[LeftAngleBracket]c[z[a_],c_,d1_],d[z[\[Alpha]_],\[Mu]1_]\[CenterDot]cb[z[\[Alpha]_],\[Chi]_,\[Rho]_]\[RightAngleBracket]:>-((4\[Pi])/Global`\[Kappa])\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]d[z[\[Alpha]],\[Mu]1]\[CenterDot]\[CapitalDelta]cc[z[a],z[\[Alpha]]],\[LeftAngleBracket]d[z[a_],\[Mu]1_]\[CenterDot]c[z[a_],c_,d1_],cb[z[\[Alpha]_],\[Chi]_,\[Rho]_]\[RightAngleBracket]:>-((4\[Pi])/Global`\[Kappa])\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]d[z[a],\[Mu]1]\[CenterDot]\[CapitalDelta]cc[z[a],z[\[Alpha]]],\[LeftAngleBracket]d[z[a_],\[Mu]2_]\[CenterDot]c[z[a_],c_,d1_],d[z[\[Alpha]_],\[Mu]1_]\[CenterDot]cb[z[\[Alpha]_],\[Chi]_,\[Rho]_]\[RightAngleBracket]:>-((4\[Pi])/Global`\[Kappa])\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]d[z[a],\[Mu]2]\[CenterDot]d[z[\[Alpha]],\[Mu]1]\[CenterDot]\[CapitalDelta]cc[z[a],z[\[Alpha]]],\[LeftAngleBracket]ch[z[a_],c_,d1_],d[z[\[Alpha]_],\[Mu]1_]\[CenterDot]chb[z[\[Alpha]_],\[Chi]_,\[Rho]_]\[RightAngleBracket]:>((4\[Pi])/Global`\[Kappa])\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]d[z[\[Alpha]],\[Mu]1]\[CenterDot]\[CapitalDelta]cc[z[a],z[\[Alpha]]],\[LeftAngleBracket]d[z[a_],\[Mu]1_]\[CenterDot]ch[z[a_],c_,d1_],chb[z[\[Alpha]_],\[Chi]_,\[Rho]_]\[RightAngleBracket]:>((4\[Pi])/Global`\[Kappa])\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]d[z[a],\[Mu]1]\[CenterDot]\[CapitalDelta]cc[z[a],z[\[Alpha]]],\[LeftAngleBracket]d[z[a_],\[Mu]2_]\[CenterDot]ch[z[a_],c_,d1_],d[z[\[Alpha]_],\[Mu]1_]\[CenterDot]chb[z[\[Alpha]_],\[Chi]_,\[Rho]_]\[RightAngleBracket]:>((4\[Pi])/Global`\[Kappa])\[Delta]\[Delta][c,\[Rho]]\[Delta]\[Delta][d1,\[Chi]]d[z[a],\[Mu]2]\[CenterDot]d[z[\[Alpha]],\[Mu]1]\[CenterDot]\[CapitalDelta]cc[z[a],z[\[Alpha]]]};


(* substitution rules to set to zero the vanishing Wick contractions *)


rulesprop[in_]:=Which[in===2,{\[LeftAngleBracket]A[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],chb[__]\[RightAngleBracket]->0\[LeftAngleBracket]ch[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[a_,b_,c_,d_],Cb[a_,\[Beta]_,\[Phi]_,\[Lambda]_]\[RightAngleBracket]:> 0,\[LeftAngleBracket]C[a_,b_,c_,d_],d[__]\[CenterDot]Cb[a_,\[Beta]_,\[Phi]_,\[Lambda]_]\[RightAngleBracket]:> 0,\[LeftAngleBracket]C[a_,b_,c_,d_],Cb[a_,\[Beta]_,\[Phi]_,\[Lambda]_]\[RightAngleBracket]:> 0,\[LeftAngleBracket]d[__]\[CenterDot]C[a_,b_,c_,d_],d[__]\[CenterDot]Cb[a_,\[Beta]_,\[Phi]_,\[Lambda]_]\[RightAngleBracket]:> 0,\[LeftAngleBracket]\[Psi][a_,__],\[Psi]b[a_,__]\[RightAngleBracket]:> 0,\[LeftAngleBracket]\[CapitalPsi][a_,__],\[CapitalPsi]b[a_,__]\[RightAngleBracket]:> 0,\[LeftAngleBracket]A[a_,__],A[a_,__]\[RightAngleBracket]:> 0,\[LeftAngleBracket]Ah[a_,__],Ah[a_,__]\[RightAngleBracket]:> 0,\[LeftAngleBracket]d[__]\[CenterDot]c[a_,c_,d_],cb[a_,\[Phi]_,\[Lambda]_]\[RightAngleBracket]:> 0,\[LeftAngleBracket]c[a_,c_,d_],d[__]\[CenterDot]cb[a_,\[Phi]_,\[Lambda]_]\[RightAngleBracket]:> 0,\[LeftAngleBracket]c[a_,c_,d_],cb[a_,\[Phi]_,\[Lambda]_]\[RightAngleBracket]:> 0,\[LeftAngleBracket]d[__]\[CenterDot]c[a_,c_,d_],d[__]\[CenterDot]cb[a_,\[Phi]_,\[Lambda]_]\[RightAngleBracket]:> 0,\[LeftAngleBracket]d[__]\[CenterDot]ch[a_,c_,d_],chb[a_,\[Phi]_,\[Lambda]_]\[RightAngleBracket]:> 0,\[LeftAngleBracket]ch[a_,c_,d_],d[__]\[CenterDot]chb[a_,\[Phi]_,\[Lambda]_]\[RightAngleBracket]:> 0,\[LeftAngleBracket]ch[a_,c_,d_],chb[a_,\[Phi]_,\[Lambda]_]\[RightAngleBracket]:> 0,\[LeftAngleBracket]d[__]\[CenterDot]ch[a_,c_,d_],d[__]\[CenterDot]chb[a_,\[Phi]_,\[Lambda]_]\[RightAngleBracket]:> 0},in===1,{\[LeftAngleBracket]A[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],chb[__]\[RightAngleBracket]->0\[LeftAngleBracket]ch[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0},\[LeftAngleBracket]cb[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],C[__]\[RightAngleBracket]->0,
\[LeftAngleBracket]C[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]c[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]chb[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]ch[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]cb[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]c[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]chb[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]ch[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]C[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]C[__],d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]Cb[__],d[__]\[CenterDot]d[__]\[CenterDot]Cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]C[__],d[__]\[CenterDot]d[__]\[CenterDot]C[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]cb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]cb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]c[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]c[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],A[__]\[RightAngleBracket]->0,\[LeftAngleBracket]A[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],Ah[__]\[RightAngleBracket]->0,\[LeftAngleBracket]Ah[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],\[Psi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi][__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],\[Psi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[Psi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],\[CapitalPsi][__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi][__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]chb[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]chb[__]\[RightAngleBracket]->0,\[LeftAngleBracket]d[__]\[CenterDot]d[__]\[CenterDot]ch[__],\[CapitalPsi]b[__]\[RightAngleBracket]->0,\[LeftAngleBracket]\[CapitalPsi]b[__],d[__]\[CenterDot]d[__]\[CenterDot]ch[__]\[RightAngleBracket]->0]


(* substitution rules for the color and R-symmetry kroneker deltas *)


rule\[Delta]\[Delta]:={\[Delta]\[Delta][a_,b_]\[Delta]\[Delta][b_,c_]:>\[Delta]\[Delta][a,c],\[Delta]\[Delta]1[a_,b_]\[Delta]\[Delta]1[b_,c_]:>\[Delta]\[Delta]1[a,c],\[Delta]\[Delta][h[a_],h[b_]]/;a===b:>Global`\[CapitalMu],\[Delta]\[Delta][h[a_],h[b_]]^2/;a=!=b:>Global`\[CapitalMu],\[Delta]\[Delta][a_,b_]/;a===b:>Global`\[CapitalNu],\[Delta]\[Delta][a_,b_]^2/;a=!=b:>Global`\[CapitalNu],\[Delta]\[Delta]1[a_,b_]\[Eta][\[Tau][c_],d_,b_]:>\[Eta][\[Tau][c],d,a],\[Delta]\[Delta]1[a_,b_]\[Eta]b[\[Tau][c_],d_,b_]:>\[Eta]b[\[Tau][c],d,a],\[Delta]\[Delta]1[a_,a_]:>4,\[Delta]\[Delta]1[a_,b_]Global`M[Global`\[Tau][c_],d_,a_]:>Global`M[Global`\[Tau][c],d,b],\[Delta]\[Delta]1[a_,b_]Global`Mh[Global`\[Tau][c_],d_,a_]:>Global`Mh[Global`\[Tau][c],d,b],\[Delta]\[Delta]1[a_,b_]Global`M[Global`\[Tau][c_],b_,d_]:>Global`M[Global`\[Tau][c],a,d],\[Delta]\[Delta]1[a_,b_]Global`Mh[Global`\[Tau][c_],b_,d_]:>Global`Mh[Global`\[Tau][c],a,d],\[Delta]\[Delta]1[a_,b_]Global`\[Epsilon]\[Epsilon][a_,c_,d_,e_]:>Global`\[Epsilon]\[Epsilon][b,c,d,e],\[Delta]\[Delta]1[a_,b_]Global`\[Epsilon]\[Epsilon][c_,a_,d_,e_]:>Global`\[Epsilon]\[Epsilon][c,b,d,e],\[Delta]\[Delta]1[a_,b_]Global`\[Epsilon]\[Epsilon][d_,c_,a_,e_]:>Global`\[Epsilon]\[Epsilon][d,c,b,e],\[Delta]\[Delta]1[a_,b_]Global`\[Epsilon]\[Epsilon][e_,c_,d_,a_]:>Global`\[Epsilon]\[Epsilon][e,c,d,b],\[Delta]\[Delta]1[a_,b_]^2/;a=!=b:>4,\[Delta]\[Delta]1[a_,b_]Global`nJ[Global`\[Tau][c_],b_]:>Global`nJ[Global`\[Tau][c],a],\[Delta]\[Delta]1[a_,b_]Global`nJb[Global`\[Tau][c_],b_]:>Global`nJb[Global`\[Tau][c],a]};


(* substitution rules to contract the Grassmann couplings and the Dirac matrices *)


rule\[Eta]:={S_. \[Gamma][p_][\[Mu]_,\[Alpha]_,\[Alpha]_]:> S Global`\[Gamma][\[Mu]],S_. \[Eta][\[Tau][a_],\[Beta]_,J_]\[Eta]b[\[Tau][b_],\[Beta]_,K_]:>S Global`nJ[Global`\[Tau][a],J]Global`nJb[Global`\[Tau][b],K]Global`\[Eta][x[\[Tau][a]]]\[CenterDot]Global`\[Eta]b[x[\[Tau][b]]],S_. \[Eta][\[Tau][a_],\[Beta]_,J_]\[Gamma][q_][\[Mu]_,\[Beta]_,t_]:>S Global`nJ[Global`\[Tau][a],J](\[Eta][x[\[Tau][a]]]**Global`\[Gamma][\[Mu]])[t],S_. \[Eta][\[Tau][a_],\[Beta]_,J_]\[Gamma][q_][\[Mu]_,t_,\[Beta]_]:>S Global`nJ[Global`\[Tau][a],J](Global`\[Eta][x[\[Tau][a]]]**Global`\[Gamma][\[Mu]])[t],S_. A_[\[Beta]_]\[Gamma][q_][\[Mu]_,t_,\[Beta]_]:>S (A**Global`\[Gamma][\[Mu]])[t],S_. A_[\[Beta]_]\[Gamma][q_][\[Mu]_,\[Beta]_,t_]:>S (A**Global`\[Gamma][\[Mu]])[t],S_. A___[\[Beta]_]\[Eta]b[\[Tau][b_],\[Beta]_,K_]:>S Global`nJb[Global`\[Tau][b],K]A**Global`\[Eta]b[x[\[Tau][b]]],S_. \[Gamma][p_][\[Mu]_,t_,\[Beta]_]\[Gamma][q_][\[Nu]_,\[Beta]_,t_]:>S Global`\[Gamma][\[Mu]]\[CenterDot]Global`\[Gamma][\[Nu]],S_. \[Gamma][p_][\[Mu]_,t_,\[Beta]_]\[Gamma][q_][\[Nu]_,t_,\[Beta]_]:>S  Global`\[Gamma][\[Mu]]\[CenterDot]Global`\[Gamma][\[Nu]],S_. A_[\[Delta]_,\[Beta]_]\[Gamma][q_][\[Mu]_,\[Delta]_,\[Beta]_]:>S  A**Global`\[Gamma][\[Mu]],S_. A_[\[Delta]_,\[Beta]_]\[Gamma][q_][\[Mu]_,\[Beta]_,\[Delta]_]:>S  A**Global`\[Gamma][\[Mu]],S_. \[Gamma][p_][\[Mu]_,t_,\[Beta]_]\[Gamma][q_][\[Nu]_,\[Beta]_,s_]:>S (Global`\[Gamma][\[Mu]]**Global`\[Gamma][\[Nu]])[t,s],S_. A_[\[Delta]_,\[Beta]_]\[Gamma][q_][\[Mu]_,\[Beta]_,\[Alpha]_]:>S (A**Global`\[Gamma][\[Mu]])[\[Delta],\[Alpha]],S_. \[Gamma][p_][\[Mu]_,t_,\[Beta]_]\[Gamma][q_][\[Nu]_,s_,\[Beta]_]:>S (Global`\[Gamma][\[Mu]]**Global`\[Gamma][\[Nu]])[t,s],S_. A_[\[Delta]_,\[Beta]_]\[Gamma][q_][\[Mu]_,\[Alpha]_,\[Beta]_]:>S (A**Global`\[Gamma][\[Mu]])[\[Delta],\[Alpha]],S_. A_[\[Delta]_,\[Beta]_]B_[\[Delta]_,\[Beta]_]:>S  A**B,S_. A_[\[Delta]_,\[Beta]_]B_[\[Beta]_,\[Delta]_]:>S  A**B,S_. A_[\[Delta]_,\[Beta]_]B_[\[Beta]_,w_]/;Head[A]=!=Global`nJ&&Head[A]=!=Global`nJb&&Head[B]=!=Global`nJ&&Head[B]=!=Global`nJb:>S ( A**B)[\[Delta],w],S_. A_[\[Delta]_,\[Beta]_]B_[w_,\[Beta]_]/;Head[A]=!=Global`nJ&&Head[A]=!=Global`nJb&&Head[B]=!=Global`nJ&&Head[B]=!=Global`nJb:>S  (A**B)[\[Delta],w]}


(* substitution rules to contract the reduced couplings n and the coupling matrices M *)


ruleMn:={S_. Global`M[Global`\[Tau][a_],\[Alpha]_,\[Alpha]_]:>S Global`M[Global`\[Tau][a]],S_. Global`Mh[Global`\[Tau][a_],\[Alpha]_,\[Alpha]_]:>S Global`Mh[Global`\[Tau][a]],S_. Global`nJ[Global`\[Tau][a_],J_]Global`nJb[Global`\[Tau][b_],J_]:>S Global`nJ[Global`\[Tau][a]]\[CenterDot]Global`nJb[Global`\[Tau][b]],S_. Global`nJb[Global`\[Tau][a_],J_]Global`M[Global`\[Tau][b_],J_,L_]:>S (Global`nJb[Global`\[Tau][a]]**Global`M[Global`\[Tau][b]])[L],S_. Global`nJb[Global`\[Tau][a_],J_]Global`Mh[Global`\[Tau][b_],J_,L_]:>S (Global`nJb[Global`\[Tau][a]]**Global`Mh[Global`\[Tau][b]])[L],S_. A_[\[Beta]_]Global`M[Global`\[Tau][a_],\[Beta]_,L_]:>S (A**Global`M[Global`\[Tau][a]])[L],S_. A_[\[Beta]_]Global`Mh[Global`\[Tau][a_],\[Beta]_,L_]:>S (A**Global`M[h\[Tau][a]])[L],S_. A_[J_] Global`nJ[Global`\[Tau][a_],J_]:>S A**Global`nJ[Global`\[Tau][a]],S_.  Global`M[Global`\[Tau][a_],t_,\[Beta]_]Global`M[Global`\[Tau][b_],\[Beta]_,t_]:>S  Global`M[Global`\[Tau][a]]\[CenterDot]Global`M[Global`\[Tau][b]],S_.  Global`Mh[Global`\[Tau][a_],t_,\[Beta]_]Global`Mh[Global`\[Tau][b_],\[Beta]_,t_]:>S  Global`Mh[Global`\[Tau][a]]\[CenterDot]Global`Mh[Global`\[Tau][b]],S_.  Global`Mh[Global`\[Tau][a_],t_,\[Beta]_]Global`M[Global`\[Tau][b_],\[Beta]_,t_]:>S  Global`Mh[Global`\[Tau][a]]\[CenterDot]Global`M[Global`\[Tau][b]],S_.  Global`M[Global`\[Tau][a_],t_,\[Beta]_]Global`Mh[Global`\[Tau][b_],\[Beta]_,t_]:>S  Global`M[Global`\[Tau][a]]\[CenterDot]Global`Mh[Global`\[Tau][b]],S_. A_[\[Delta]_,\[Beta]_]Global`M[Global`\[Tau][a_],\[Beta]_,\[Delta]_]:>S (A**Global`M[Global`\[Tau][a]]),S_. A_[\[Delta]_,\[Beta]_]Global`Mh[Global`\[Tau][a_],\[Beta]_,\[Delta]_]:>S (A**Global`Mh[Global`\[Tau][a]]),S_. Global`M[Global`\[Tau][a_],t_,\[Beta]_]Global`M[Global`\[Tau][b_],\[Beta]_,s_]:>S (Global`M[Global`\[Tau][a]]**Global`M[Global`\[Tau][b]])[t,s],S_. Global`Mh[Global`\[Tau][a_],t_,\[Beta]_]Global`Mh[Global`\[Tau][b_],\[Beta]_,s_]:>S (Global`Mh[Global`\[Tau][a]]**Global`Mh[Global`\[Tau][b]])[t,s],S_. Global`Mh[Global`\[Tau][a_],t_,\[Beta]_]Global`M[Global`\[Tau][b_],\[Beta]_,s_]:>S (Global`Mh[Global`\[Tau][a]]**Global`M[Global`\[Tau][b]])[t,s],S_. Global`M[Global`\[Tau][a_],t_,\[Beta]_]Global`Mh[Global`\[Tau][b_],\[Beta]_,s_]:>S (Global`M[Global`\[Tau][a]]**Global`Mh[Global`\[Tau][b]])[t,s],S_. A_[\[Delta]_,\[Beta]_]Global`M[Global`\[Tau][a_],\[Beta]_,\[Alpha]_]:>S (A**Global`M[Global`\[Tau][a]])[\[Delta],\[Alpha]],S_. A_[\[Delta]_,\[Beta]_]Global`Mh[Global`\[Tau][a_],\[Beta]_,\[Alpha]_]:>S (A**Global`Mh[Global`\[Tau][a]])[\[Delta],\[Alpha]],S_. A_[\[Delta]_,\[Beta]_]B_[\[Beta]_,\[Delta]_]/;A=!=Global`\[CapitalDelta]&&B=!=Global`\[CapitalDelta]:>S  A**B}


(* substitution rules to rename the indices of gamma matrices and epsilon tensors *)


relabelling\[Gamma][S_]:=Table[S[[i]]/.With[{x=(List@@((S[[i]]/.CenterDot[a__]:>Times[a])/(S[[i]]/.CenterDot[a__]:>Times[a]/.Global`\[Gamma][__]:>1)))/.Global`\[Gamma][a_]:>a},Table[x[[j]]->Global`\[Sigma][j],{j,1,Length[x]}]],{i,1,Length[S]}]


relabelling\[Epsilon][S_]:=Table[S[[i]]/.With[{x=(S[[i]]/(S[[i]]/.Global`\[Epsilon][__]:>1))},If[x===1,{},With[{xx=DeleteDuplicates[(List@@(x/.Global`\[Epsilon][a___]^b_:>Global`\[Epsilon][a]))/.Global`\[Epsilon][a___]:>a]},Table[xx[[j]]->Global`\[Mu][j],{j,1,Length[xx]}]]]],{i,1,Length[S]}]


relabelling\[Epsilon]\[Epsilon][S_]:=Table[S[[i]]/.With[{x=(S[[i]]/(S[[i]]/.Global`\[Epsilon]\[Epsilon][__]:>1))},If[x===1,{},With[{xx=DeleteDuplicates[(List@@(x/.Global`\[Epsilon]\[Epsilon][a___]^b_:>Global`\[Epsilon]\[Epsilon][a]))/.Global`\[Epsilon]\[Epsilon][a___]:>a]},Table[xx[[j]]->Global`J[j],{j,1,Length[xx]}]]]],{i,1,Length[S]}]


(* Check if one diagram contains tadpoles
tad= 1 tadpoles option activated
     2 tadpoles option deactivated*)


\[CapitalDelta]csubs[W_,m_]:=Module[{ppp=Module[{pp2=Module[{pp=Module[{p2=Module[{p=W/.A_. \[CapitalDelta]c[x[a_],x[\[Beta]_]]^2:>A \[CapitalDelta]c[z[m],x[\[Beta]]]^2 \[CapitalDelta]f[x[a],z[m]]},If[p===W,p/.A_. \[CapitalDelta]c[x[a_],z[\[Beta]_]]^2:>A \[CapitalDelta]c[z[m],z[\[Beta]]]^2 \[CapitalDelta]f[x[a],z[m]],Return[p]]]},If[p2===W,p2/.A_. \[CapitalDelta]c[z[a_],x[\[Beta]_]]^2:>A \[CapitalDelta]c[z[a],z[m]]^2 \[CapitalDelta]f[z[m],x[\[Beta]]],Return[p2]]]},If[pp===W,pp/.A_. \[CapitalDelta]c[x[a_],\[Beta]_]\[CapitalDelta]c[x[a_],\[Gamma]_]:>A \[CapitalDelta]c[z[m],\[Beta]]\[CapitalDelta]c[z[m],\[Gamma]]\[CapitalDelta]f[x[a],z[m]],Return[pp]]]},If[pp2===W,pp2/.A_. \[CapitalDelta]c[\[Beta]_,x[a_]]\[CapitalDelta]c[\[Gamma]_,x[a_]]:>A \[CapitalDelta]c[\[Beta],z[m]]\[CapitalDelta]c[\[Gamma],z[m]]\[CapitalDelta]f[z[m],x[a]],Return[pp2]]]},If[ppp===W,ppp/.A_. \[CapitalDelta]c[\[Beta]_,x[a_]]\[CapitalDelta]c[x[a_],\[Gamma]_]:>A \[CapitalDelta]c[\[Beta],z[m]]\[CapitalDelta]c[z[m],\[Gamma]]\[CapitalDelta]f[z[m],x[a]],Return[ppp]]]


\[CapitalDelta]ccheck[W_,m_,V1_,V2_,V3_,V4_,V5_,V6_,V7_]:=Fold[\[CapitalDelta]csubs,W,Table[i,{i,V1+V2+V3+V4+V5+V6+V7+1,V1+V2+V3+V4+V5+V6+V7+m}]]


CountTadpole[A_,s_,m_,V1_,V2_,V3_,V4_,V5_,V6_,V7_,tad_]:=If[tad===2,If[Head[A]===Plus,Module[{AA=List@@A},Plus@@Table[If[MemberQ[Table[ConnectedGraphQ[VertexDelete[Graph[({(List@@\[CapitalDelta]ccheck[((AA[[j]]//.CenterDot[a__]:>Times[a])/((AA[[j]]//.CenterDot[a__]:>Times[a])/.\[CapitalDelta]a[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]cc[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]f[\[Alpha]_,\[Beta]_]:>1)),m,V1,V2,V3,V4,V5,V6,V7]/.\[CapitalDelta]cc[a_,b_]^q_:>Table[\[CapitalDelta]cc[a,b],{u,1,q}]/.\[CapitalDelta]c[a_,b_]^q_:>Table[\[CapitalDelta]c[a,b],{u,1,q}]/.\[CapitalDelta]a[a_,b_]^q_:>Table[\[CapitalDelta]a[a,b],{u,1,q}]/.\[CapitalDelta]f[a_,b_]^q_:>Table[\[CapitalDelta]f[a,b],{u,1,q}]//Flatten)/.\[CapitalDelta]a[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]}/.\[CapitalDelta]cc[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]}/.\[CapitalDelta]f[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]}/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]},Table[{x[\[Tau][i]]<->x[\[Tau][i+1]]},{i,1,s-1}]}//Flatten)/.z[a_]:>a],qq]],{qq,1,V1+V2+V3+V4+V5+V6+V7+m}],False],0,AA[[j]]],{j,1,Length[AA]}]],If[MemberQ[Table[ConnectedGraphQ[VertexDelete[Graph[({(List@@\[CapitalDelta]ccheck[((A//.CenterDot[a__]:>Times[a])/((A//.CenterDot[a__]:>Times[a])/.\[CapitalDelta]a[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]f[\[Alpha]_,\[Beta]_]:>1)),m,V1,V2,V3,V4,V5,V6,V7]/.\[CapitalDelta]cc[a_,b_]^q_:>Table[\[CapitalDelta]cc[a,b],{u,1,q}]/.\[CapitalDelta]c[a_,b_]^q_:>Table[\[CapitalDelta]c[a,b],{u,1,q}]/.\[CapitalDelta]a[a_,b_]^q_:>Table[\[CapitalDelta]a[a,b],{u,1,q}]/.\[CapitalDelta]f[a_,b_]^q_:>Table[\[CapitalDelta]f[a,b],{u,1,q}]//Flatten)/.\[CapitalDelta]a[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]}/.\[CapitalDelta]cc[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]}/.\[CapitalDelta]f[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]}/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]},Table[{x[\[Tau][i]]<->x[\[Tau][i+1]]},{i,1,s-1}]}//Flatten)/.z[a_]:>a],qq]],{qq,1,V1+V2+V3+V4+V5+V6+V7+m}],False],0,A]],
If[Head[A]===Plus,Module[{AA=List@@A},Plus@@Table[Connected[AA[[j]],s],{j,1,Length[AA]}]],Connected[A,s]]]


Connected[aa_,s_]:=Module[{p=((aa//.CenterDot[a__]:>Times[a])/((aa//.CenterDot[a__]:>Times[a])/.\[CapitalDelta]a[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]cc[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]f[\[Alpha]_,\[Beta]_]:>1))},If[Head[p]===Times,If[ConnectedGraphQ[Graph[({((List@@p)/.\[CapitalDelta]c[a_,b_]^q_:>Table[\[CapitalDelta]c[a,b],{u,1,q}]/.\[CapitalDelta]cc[a_,b_]^q_:>Table[\[CapitalDelta]cc[a,b],{u,1,q}]/.\[CapitalDelta]a[a_,b_]^q_:>Table[\[CapitalDelta]a[a,b],{u,1,q}]/.\[CapitalDelta]f[a_,b_]^q_:>Table[\[CapitalDelta]f[a,b],{u,1,q}]//Flatten)/.\[CapitalDelta]cc[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]}/.\[CapitalDelta]a[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]}/.\[CapitalDelta]f[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]}/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]},Table[{x[\[Tau][i]]<->x[\[Tau][i+1]]},{i,1,s-1}]}//Flatten)]],aa,0],If[ConnectedGraphQ[Graph[({((List@p)/.\[CapitalDelta]c[a_,b_]^q_:>Table[\[CapitalDelta]c[a,b],{u,1,q}]/.\[CapitalDelta]cc[a_,b_]^q_:>Table[\[CapitalDelta]cc[a,b],{u,1,q}]/.\[CapitalDelta]a[a_,b_]^q_:>Table[\[CapitalDelta]a[a,b],{u,1,q}]/.\[CapitalDelta]f[a_,b_]^q_:>Table[\[CapitalDelta]f[a,b],{u,1,q}]//Flatten)/.\[CapitalDelta]cc[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]}/.\[CapitalDelta]a[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]}/.\[CapitalDelta]f[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]}/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>{\[Alpha]<->\[Beta]},Table[{x[\[Tau][i]]<->x[\[Tau][i+1]]},{i,1,s-1}]}//Flatten)]],aa,0]]]


(* Check if one diagram contains self-energies
SE= 1 Self-energies option activated
    2 Self-energies option deactivated*)


SELFEN[es_]:=Module[{a1=FindEdgeCut[Graph[es]]},Which[Length[a1]===2,"SELF",Length[a1]===1,Module[{a2=Delete[es,Position[es,Sequence@@a1]]},
Module[{a3=Select[WeaklyConnectedComponents[a2//Graph],Length[#]>1&]},EdgeList/@Table[Subgraph[Graph[a2],a3[[i]]],{i,1,Length[a3]}]]],True,{}]]


SEcheck[A_,SE_]:=If[SE===2,If[Head[A]===Plus,Module[{AA=List@@A},Module[{pp=Table[(List@@((AA[[j]]//.CenterDot[a__]:>Times[a])/((AA[[j]]//.CenterDot[a__]:>Times[a])/.\[CapitalDelta]a[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]cc[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]f[\[Alpha]_,\[Beta]_]:>1))/.\[CapitalDelta]cc[a_,b_]^q_:>Table[\[CapitalDelta]cc[a,b],{u,1,q}]/.\[CapitalDelta]c[a_,b_]^q_:>Table[\[CapitalDelta]c[a,b],{u,1,q}]/.\[CapitalDelta]a[a_,b_]^q_:>Table[\[CapitalDelta]a[a,b],{u,1,q}]/.\[CapitalDelta]f[a_,b_]^q_:>Table[\[CapitalDelta]f[a,b],{u,1,q}]//Flatten)/.\[CapitalDelta]a[x[\[Alpha]_],x[\[Beta]_]]:>{}/.\[CapitalDelta]f[x[\[Alpha]_],x[\[Beta]_]]:>{}/.\[CapitalDelta]c[x[\[Alpha]_],x[\[Beta]_]]:>{}/.\[CapitalDelta]f[z[\[Alpha]_],x[\[Beta]_]]:>{z[\[Alpha]]<->\[FilledSquare]}/.\[CapitalDelta]f[x[\[Alpha]_],z[\[Beta]_]]:>{\[FilledSquare]<->z[\[Beta]]}/.\[CapitalDelta]f[z[\[Alpha]_],z[\[Beta]_]]:>{z[\[Alpha]]<->z[\[Beta]]}/.\[CapitalDelta]a[x[\[Alpha]_],z[\[Beta]_]]:>{\[FilledSquare]<->z[\[Beta]]}/.\[CapitalDelta]a[z[\[Alpha]_],x[\[Beta]_]]:>{z[\[Alpha]]<->\[FilledSquare]}/.\[CapitalDelta]a[z[\[Alpha]_],z[\[Beta]_]]:>{z[\[Alpha]]<->z[\[Beta]]}/.\[CapitalDelta]c[x[\[Alpha]_],z[\[Beta]_]]:>{\[FilledSquare]<->z[\[Beta]]}/.\[CapitalDelta]c[z[\[Alpha]_],x[\[Beta]_]]:>{z[\[Alpha]]<->\[FilledSquare]}/.\[CapitalDelta]c[z[\[Alpha]_],z[\[Beta]_]]:>{z[\[Alpha]]<->z[\[Beta]]}/.\[CapitalDelta]cc[z[\[Alpha]_],z[\[Beta]_]]:>{z[\[Alpha]]<->z[\[Beta]]}//Flatten,{j,1,Length[AA]}]},Plus@@Table[Which[pp[[h]]==={},AA[[h]],MemberQ[Module[{matr=Graph[pp[[h]]]//IncidenceMatrix//Normal},Table[MemberQ[matr[[j]],1]&&MemberQ[matr[[j]],2]&&Plus@@matr[[j]]===4,{j,1,Length[matr]}]],True],0,True,Module[{test=NestWhile[Flatten[Map[SELFEN,#],1]&,SELFEN[pp[[h]]],(FreeQ[#,"SELF"]&&Length[#]>0)& ]},Which[test==={},AA[[h]],MemberQ[Flatten[{test}],"SELF"],0]]],{h,1,Length[pp]}]]],Module[{pp=(Module[{ss=((A//.CenterDot[a__]:>Times[a])/((A//.CenterDot[a__]:>Times[a])/.\[CapitalDelta]cc[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]a[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>1/.\[CapitalDelta]f[\[Alpha]_,\[Beta]_]:>1))},If[Head[ss]===Times,List@@ss,{ss}]]/.\[CapitalDelta]cc[a_,b_]^q_:>Table[\[CapitalDelta]cc[a,b],{u,1,q}]/.\[CapitalDelta]c[a_,b_]^q_:>Table[\[CapitalDelta]c[a,b],{u,1,q}]/.\[CapitalDelta]a[a_,b_]^q_:>Table[\[CapitalDelta]a[a,b],{u,1,q}]/.\[CapitalDelta]f[a_,b_]^q_:> Table[\[CapitalDelta]f[a,b],{u,1,q}]//Flatten)/.\[CapitalDelta]a[x[\[Alpha]_],x[\[Beta]_]]:>{}/.\[CapitalDelta]f[x[\[Alpha]_],x[\[Beta]_]]:>{}/.\[CapitalDelta]c[x[\[Alpha]_],x[\[Beta]_]]:>{}/.\[CapitalDelta]f[x[\[Alpha]_],z[\[Beta]_]]:>{\[FilledSquare]<->z[\[Beta]]}/.\[CapitalDelta]f[z[\[Alpha]_],x[\[Beta]_]]:>{z[\[Alpha]]<->\[FilledSquare]}/.\[CapitalDelta]f[z[\[Alpha]_],z[\[Beta]_]]:>{z[\[Alpha]]<->z[\[Beta]]}/.\[CapitalDelta]a[x[\[Alpha]_],z[\[Beta]_]]:>{\[FilledSquare]<->z[\[Beta]]}/.\[CapitalDelta]a[z[\[Alpha]_],x[\[Beta]_]]:>{z[\[Alpha]]<->\[FilledSquare]}/.\[CapitalDelta]a[z[\[Alpha]_],z[\[Beta]_]]:>{z[\[Alpha]]<->z[\[Beta]]}/.\[CapitalDelta]c[x[\[Alpha]_],z[\[Beta]_]]:>{\[FilledSquare]<->z[\[Beta]]}/.\[CapitalDelta]c[z[\[Alpha]_],x[\[Beta]_]]:>{z[\[Alpha]]<->\[FilledSquare]}/.\[CapitalDelta]c[z[\[Alpha]_],z[\[Beta]_]]:>{z[\[Alpha]]<->z[\[Beta]]}/.\[CapitalDelta]cc[z[\[Alpha]_],z[\[Beta]_]]:>{z[\[Alpha]]<->z[\[Beta]]}//Flatten},Which[pp==={},A,MemberQ[Module[{matr=Graph[pp]//IncidenceMatrix//Normal},Table[MemberQ[matr[[j]],1]&&MemberQ[matr[[j]],2]&&Plus@@matr[[j]]===4,{j,1,Length[matr]}]],True],0,True,Module[{test=NestWhile[Flatten[Map[SELFEN,#],1]&,SELFEN[pp/.x[\[Alpha]_]:>\[FilledSquare]],(FreeQ[#,"SELF"]&&Length[#]>0)& ]},Which[test==={},A,MemberQ[Flatten[{test}],"SELF"],0]]]]],A]


(* Check if one diagram contains non planar contribution (or if it is a pure no-planar contribution)
in= 1 Planar option activated
    2 Planar option deactivated*)


planarity[p2_,s_,m_,V1_,V2_,V3_,V4_,V5_,V6_,V7_,in_]:=Which[in===1,p2/.Global`\[CapitalNu]^b_. a_.:>  If[D[a,Global`\[CapitalMu]]===0,If[b===(s+m+3V1+3V2+3V3+4V4+4V5+6V6+3V7)/2-(V1+V2+V3+V4+V5+V6+V7)+1,Global`\[CapitalNu]^b a,0],Global`\[CapitalNu]^b a]/.Global`\[CapitalMu]^b_. a_.:>  If[D[a,Global`\[CapitalNu]]===0,If[b===(s+m+3V1+3V2+3V3+4V4+4V5+6V6+3V7)/2-(V1+V2+V3+V4+V5+V6+V7)+1,Global`\[CapitalMu]^b a,0],Global`\[CapitalMu]^b a]/.Global`\[CapitalMu]^p_. Global`\[CapitalNu]^q_./;p+q!=(s+m+3V1+3V2+3V3+4V4+4V5+6V6+3V7)/2-(V1+V2+V3+V4+V5+V6+V7)+1:>0,in===2,p2]


(* ::Section:: *)
(*Contractions and Diagrams*)


(* Perform the wick contractions between fields *)


wick[list_]:=\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(ggg = 2\), \(Length[list]\)]\(\[LeftAngleBracket]list[\([1]\)], list[\([ggg]\)]\[RightAngleBracket]\ wick[Drop[Drop[list, {ggg}], 1]]\)\)
wick[{aaa_,bbb_}]:=\[LeftAngleBracket]aaa,bbb\[RightAngleBracket]


(* Merge the traces of the fields on the loop and the ones of the vertices in order to have only one trace at the end with the remaining fields to be contracted with wick *)


UnisciTracce[w_,tad_]:=Module[{w1=Plus@@((w/.a_\[CenterDot]b_:>If[b[[1]]==={},a\[CenterDot]Flatten[b],Table[(a\[LeftAngleBracket]b[[1,-1]],b[[qx+1,p]]\[RightAngleBracket])\[CenterDot]Flatten[{Drop[Drop[b,{1}],{qx}],{Flatten[Insert[Drop[b[[qx+1]],{p}],Drop[b[[1]],-1],p]]}},1],{qx,1,Length[b]-1},{p,1,Length[b[[qx+1]]]}]]/.rulesprop[tad]/.(0\[CenterDot]a_):>0)//Flatten)},If[Head[w1]===Plus,List@@w1,List@w1]]


Autocontraction[w_,tad_]:=Which[tad===2,w,tad===1,Module[{s=Plus@@(Flatten[{w/.a_\[CenterDot]b_:>Table[(a\[LeftAngleBracket]b[[1,-1]],b[[1,p]]\[RightAngleBracket])\[CenterDot]Flatten[{{Drop[Drop[b[[1]],{p}],{-1}]},Drop[b,{1}]},1],{p,1,Length[b[[1]]]-1}],w}]/.rulesprop[tad]/.(0\[CenterDot]a_):>0)},If[Head[s]=!=Plus,{s},List@@s]]]


UnicaTraccia[s_,n_,m_,V1_,V2_,V3_,V4_,V5_,V6_,V7_,tad_,UP_]:=Nest[UnisciTracce[Autocontraction[#,tad],tad]&,Nonvanishingtrace[s,n,m,V1,V2,V3,V4,V5,V6,V7,UP],V1+V2+V3+V4+V5+V6+V7]/.a_\[CenterDot]b_:>a\[CenterDot]Flatten[b]


(* substitution rules for the switch of two fields after the contraction *)


signrules:={aa_\[LeftAngleBracket]d[c__]\[CenterDot]Cb[a__],d[d1__]\[CenterDot]C[b__]\[RightAngleBracket]:>aa\[LeftAngleBracket]d[d1]\[CenterDot]C[b],d[c]\[CenterDot]Cb[a]\[RightAngleBracket],aa_\[LeftAngleBracket]r[c1__]\[CenterDot]cb[a__],d[d1__]\[CenterDot]c[b__]\[RightAngleBracket]:>-aa\[LeftAngleBracket]d[d1]\[CenterDot]c[b],d[c1]\[CenterDot]cb[a]\[RightAngleBracket],aa_\[LeftAngleBracket]d[c1__]\[CenterDot]chb[a__],d[d1__]\[CenterDot]ch[b__]\[RightAngleBracket]:>-aa\[LeftAngleBracket]d[d1]\[CenterDot]ch[b],d[c1]\[CenterDot]chb[a]\[RightAngleBracket],aa_\[LeftAngleBracket]Cb[a__],d[c__]\[CenterDot]C[b__]\[RightAngleBracket]:>aa\[LeftAngleBracket]d[c]\[CenterDot]C[b],Cb[a]\[RightAngleBracket],aa_\[LeftAngleBracket]cb[a__],d[c1__]\[CenterDot]c[b__]\[RightAngleBracket]:>-aa\[LeftAngleBracket]d[c1]\[CenterDot]c[b],cb[a]\[RightAngleBracket],aa_\[LeftAngleBracket]chb[a__],d[c1__]\[CenterDot]ch[b__]\[RightAngleBracket]:>-aa\[LeftAngleBracket]d[c1]\[CenterDot]ch[b],chb[a]\[RightAngleBracket],aa_\[LeftAngleBracket]d[c__]\[CenterDot]Cb[a__],C[b__]\[RightAngleBracket]:>aa\[LeftAngleBracket]C[b],d[c]\[CenterDot]Cb[a]\[RightAngleBracket],aa_\[LeftAngleBracket]d[c1__]\[CenterDot]cb[a__],c[b__]\[RightAngleBracket]:>-aa\[LeftAngleBracket]c[b],d[c1]\[CenterDot]cb[a]\[RightAngleBracket],aa_\[LeftAngleBracket]d[c1__]\[CenterDot]chb[a__],ch[b__]\[RightAngleBracket]:>-aa\[LeftAngleBracket]ch[b],d[c1]\[CenterDot]chb[a]\[RightAngleBracket],aa_\[LeftAngleBracket]Cb[a__],C[b__]\[RightAngleBracket]:>aa\[LeftAngleBracket]C[b],Cb[a]\[RightAngleBracket],aa_\[LeftAngleBracket]cb[a__],c[b__]\[RightAngleBracket]:>-aa\[LeftAngleBracket]c[b],cb[a]\[RightAngleBracket],aa_\[LeftAngleBracket]chb[a__],ch[b__]\[RightAngleBracket]:>-aa\[LeftAngleBracket]ch[b],chb[a]\[RightAngleBracket],aa_\[LeftAngleBracket]\[Psi]b[a__],\[Psi][b__]\[RightAngleBracket]:>-aa\[LeftAngleBracket]\[Psi][b],\[Psi]b[a]\[RightAngleBracket],aa_\[LeftAngleBracket]\[CapitalPsi]b[a__],\[Psi][b__]\[RightAngleBracket]:>-aa\[LeftAngleBracket]\[Psi][b],\[CapitalPsi]b[a]\[RightAngleBracket],aa_\[LeftAngleBracket]\[CapitalPsi]b[a__],\[CapitalPsi][b__]\[RightAngleBracket]:>-aa\[LeftAngleBracket]\[CapitalPsi][b],\[CapitalPsi]b[a]\[RightAngleBracket],aa_\[LeftAngleBracket]\[Psi]b[a__],\[CapitalPsi][b__]\[RightAngleBracket]:>-aa\[LeftAngleBracket]\[CapitalPsi][b],\[Psi]b[a]\[RightAngleBracket]}


(* Perform the wick contractions, the Planar, Tadpoles and Self-energies checks and the relabelling of the indices *)


Contraction[s_,n_,m_,V1_,V2_,V3_,V4_,V5_,V6_,V7_,tad_,plan_,SE_,UP_]:=If[tad===2&&s===1,0,Module[{p4=relabelling\[Epsilon]\[Epsilon][relabelling\[Epsilon][relabelling\[Gamma][Module[{p3=Module[{p2=SEcheck[CountTadpole[Module[{p1=(Plus@@(Map[ReplaceAll[#,prop[\[Mu]]]&,UnicaTraccia[s,n,m,V1,V2,V3,V4,V5,V6,V7,tad,UP]/.a_ \[CenterDot] b_:>a wick[b]//.signrules/.rulesprop[tad]]//Expand))//.rule\[Delta]\[Delta]},With[{x=If[Head[p1]===Plus,List@@p1,List@p1],y=If[Head[p1]===Plus,(List@@p1/.Global`\[CapitalMu]:>1/.Global`\[CapitalNu]:>1),(List@p1/.Global`\[CapitalMu]:>1/.Global`\[CapitalNu]:>1)]},Plus@@(planarity[x/y,s,m,V1,V2,V3,V4,V5,V6,V7,plan]y)]],s,m,V1,V2,V3,V4,V5,V6,V7,tad],SE]},If[p2===0,Return[{}],If[Head[p2]===Times,{p2},List@@ p2]]]},With[{x=(p3/.\[Gamma][__][__]:>1/.\[Eta][__]:>1/.\[Eta]b[__]:>1)},(p3/x//.rule\[Eta]/.NonCommutativeMultiply[a___]:>CenterDot[a])x]/. CenterDot[Global`\[Eta][a___],b___,Global`\[Eta]b[c___]]:>((-1)^(Length[{b}]+1)) CenterDot[Global`\[Eta][a],b,Global`\[Eta]b[c]]]]]]},With[{x=(p4/.Global`nJ[__]:>1/.Global`nJb[__]:>1/.Global`M[__]:>1/.Global`Mh[__]:>1)},(p4/x//.ruleMn/.NonCommutativeMultiply[a___]:>CenterDot[a])x]]]/.CenterDot[a___][\[Alpha]_,\[Beta]_]:>RC[CenterDot[a]][\[Alpha],\[Beta]]


(* Draw the Feynman diagrams *)


grafici[y_,m_,V1_,V2_,V3_,V4_,V5_,V6_,V7_]:=GraphPlot[Which[m===1,{(If[Head[y]===Times,List@@y,List@y]/.\[CapitalDelta]c[a_,b_]^q_.:>Table[\[CapitalDelta]c[a,b],{u,1,q}]/.\[CapitalDelta]cc[a_,b_]^q_.:>Table[\[CapitalDelta]cc[a,b],{u,1,q}]/.\[CapitalDelta]a[a_,b_]^q_.:>Table[\[CapitalDelta]a[a,b],{u,1,q}]/.\[CapitalDelta]f[a_,b_]^q_.:>Table[\[CapitalDelta]f[a,b],{u,1,q}]//Flatten)/.\[CapitalDelta]a[\[Alpha]_,\[Beta]_]:>{\[Alpha]->\[Beta],1}/.\[CapitalDelta]f[\[Alpha]_,\[Beta]_]:>{\[Alpha]->\[Beta],2}/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>{\[Alpha]->\[Beta],4}/.\[CapitalDelta]cc[\[Alpha]_,\[Beta]_]:>{\[Alpha]->\[Beta],5},{{Global`\[LetterSpace]->x[\[Tau][1]],3}}}//Flatten[#,1]&,OddQ[m],{(If[Head[y]===Times,List@@y,List@y]/.\[CapitalDelta]c[a_,b_]^q_.:>Table[\[CapitalDelta]c[a,b],{u,1,q}]/.\[CapitalDelta]cc[a_,b_]^q_.:>Table[\[CapitalDelta]cc[a,b],{u,1,q}]/.\[CapitalDelta]a[a_,b_]^q_.:>Table[\[CapitalDelta]a[a,b],{u,1,q}]/.\[CapitalDelta]f[a_,b_]^q_.:>Table[\[CapitalDelta]f[a,b],{u,1,q}]//Flatten)/.\[CapitalDelta]a[\[Alpha]_,\[Beta]_]:>{\[Alpha]->\[Beta],1}/.\[CapitalDelta]f[\[Alpha]_,\[Beta]_]:>{\[Alpha]->\[Beta],2}/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>{\[Alpha]->\[Beta],4}/.\[CapitalDelta]cc[\[Alpha]_,\[Beta]_]:>{\[Alpha]->\[Beta],5},Table[{x[\[Tau][i]]->x[\[Tau][i+1]],3},{i,1,m-1}]}//Flatten[#,1]&,True,{(If[Head[y]===Times,List@@y,List@y]/.\[CapitalDelta]c[a_,b_]^q_.:>Table[\[CapitalDelta]c[a,b],{u,1,q}]/.\[CapitalDelta]cc[a_,b_]^q_.:>Table[\[CapitalDelta]cc[a,b],{u,1,q}]/.\[CapitalDelta]a[a_,b_]^q_.:>Table[\[CapitalDelta]a[a,b],{u,1,q}]/.\[CapitalDelta]f[a_,b_]^q_.:>Table[\[CapitalDelta]f[a,b],{u,1,q}]//Flatten)/.\[CapitalDelta]a[\[Alpha]_,\[Beta]_]:>{\[Alpha]->\[Beta],1}/.\[CapitalDelta]f[\[Alpha]_,\[Beta]_]:>{\[Alpha]->\[Beta],2}/.\[CapitalDelta]c[\[Alpha]_,\[Beta]_]:>{\[Alpha]->\[Beta],4}/.\[CapitalDelta]cc[\[Alpha]_,\[Beta]_]:>{\[Alpha]->\[Beta],5},Table[{x[\[Tau][i]]->x[\[Tau][i+1]],3},{i,1,m/2-1}],Table[{x[\[Tau][i]]->x[\[Tau][i+1]],3},{i,m/2+1,m-1}],{{x[\[Tau][m/2]]->Global`\[LetterSpace],3},{x[\[Tau][m/2+1]]->Global`\[LetterSpace],3}}}//Flatten[#,1]&],EdgeRenderingFunction->(Switch[#3,1,{Darker[Green],Line[#1]},2,{Black,Line[#1]},3,{Red,Thick,Line[#1]},4,{Blue,Line[#1]},5,{Orange,Line[#1]}]&),VertexCoordinateRules->Which[m===1,Flatten[{Global`\[LetterSpace]->{0,0},x[\[Tau][1]]->{0.3,0},Table[z[k]->{1/8+1/8 Sin[k (2\[Pi])/(V1+V2+V3+V4+V5+V6+V7)+\[Pi]/2],1/10+1/8 Cos[k (2\[Pi])/(V1+V2+V3+V4+V5+V6+V7)+\[Pi]/2]},{k,1,V1+V2+V3+V4+V5+V6+V7}]}],OddQ[m],Flatten[{Table[x[\[Tau][k]]->{(m-(m-1)/2-k),Abs[m-(m-1)/2-k]Sin[\[Pi]/2 Abs[m-(m-1)/2-k] 1/m]},{k,1,m}],Table[z[k]->{1/4 Sin[k (2\[Pi])/(V1+V2+V3+V4+V5+V6+V7)+\[Pi]/4],(m-1)/5+1/4 Cos[k (2\[Pi])/(V1+V2+V3+V4+V5+V6+V7)+\[Pi]/4]},{k,1,V1+V2+V3+V4+V5+V6+V7}]}],EvenQ[m],Flatten[{Table[x[\[Tau][k]]->{m-(m-2)/2-k,Abs[m-(m-2)/2-k]Sin[\[Pi]/2 Abs[m-(m-1)/2-k] 1/m]},{k,1,m/2}],Global`\[LetterSpace]->{0,0},Table[x[\[Tau][k]]->{(m/2-k),Abs[m/2-k]Sin[\[Pi]/2 Abs[m-(m-1)/2-k] 1/m]},{k,m/2+1,m}],Table[z[k]->{1/4 Sin[k (2\[Pi])/(V1+V2+V3+V4+V5+V6+V7)+\[Pi]/4],(m+1)/5+1/4 Cos[k (2\[Pi])/(V1+V2+V3+V4+V5+V6+V7)+\[Pi]/4]},{k,1,V1+V2+V3+V4+V5+V6+V7}]}]],VertexLabeling->True,VertexRenderingFunction->({White,EdgeForm[Black],Disk[#,.05 Which[m===1,.25,m===2,1,True,m/2]],Black,Text[#2,#1]}&),ImageSize->450]/.x[\[Tau][a_]]:>a/.z[a_]:>a


(* Use the Contraction and grafici functions putting togheter different integrands with the same diagram.
 If the input data are not valid it will show an error message*)


Diagrammi[s_,n_,m_,V1_,V2_,V3_,V4_,V5_,V6_,V7_,tad_,plan_,SE_,UP_]:=(Which[n<0||m<0||s-n-m<0||V1<0||V2<0||V3<0||V4<0||V5<0||V6<0||V7<0||!IntegerQ[n]||!IntegerQ[m]||!IntegerQ[s-m-n]||!IntegerQ[V1]||!IntegerQ[V2]||!IntegerQ[V3]||!IntegerQ[V4]||!IntegerQ[V5]||!IntegerQ[V6]||!IntegerQ[V7],StringJoin@@{"\!\(\*
StyleBox[\"INVALID\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"DATA\",\nFontColor->RGBColor[1, 0, 0]]\)",": The number of fields on the Wilson loop and the number of the vertices must be 0 or a positive integer"},s===0,If[V1===0&&V2===0&&V3===0&&V4===0&&V5===0&&V6===0&&V7===0,If[UP===1,Global`\[CapitalNu],Global`\[CapitalMu]],StringJoin@@{"\!\(\*
StyleBox[\"NOT\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"-\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"CONNECTED\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"DIAGRAMS\",\nFontColor->RGBColor[1, 0, 0]]\)",": The number of fields on the Wilson loop must be larger than 0 if the total number of vertices is larger than 0"}],OddQ[V1+n+3V2+V3+2V4+V7],StringJoin@@{"\!\(\*
StyleBox[\"ODD\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"NUMBER\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"OF\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"GAUGE\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"FIELDS\",\nFontColor->RGBColor[1, 0, 0]]\)",": Try to modify the number of gauge fields on the Wilson loop or the number of vertices V1, V2, V3, V4 or V7"},OddQ[s-n-m+2V1+2V5],StringJoin@@{"\!\(\*
StyleBox[\"ODD\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"NUMBER\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"OF\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"FERMION\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"FIELDS\",\nFontColor->RGBColor[1, 0, 0]]\)",": Try to modify the number of fermion fields on the Wilson loop or the number of vertices V1 or V5"},True,Module[{b1=Contraction[s,n,m,V1,V2,V3,V4,V5,V6,V7,tad,plan,SE,UP]},Which[b1==={},{},b1===0,{},True,Module[{p1=((b1//.CenterDot[a___]:>Times[a])/(b1//.CenterDot[a___]:>Times[a]/.\[CapitalDelta]a[a_,b_]:>1/.\[CapitalDelta]cc[a_,b_]:>1/.\[CapitalDelta]c[a_,b_]:>1/.\[CapitalDelta]f[a_,b_]:>1))/.\[CapitalDelta]f[a___]:>\[CapitalDelta]f[Sequence@@Sort[List@a]]/.\[CapitalDelta]f[x[\[Alpha]_],z[\[Beta]_]]:>\[CapitalDelta]f[z[\[Beta]],x[\[Alpha]]]/.\[CapitalDelta]a[a___]:>\[CapitalDelta]a[Sequence@@Sort[List@a]]/.\[CapitalDelta]a[x[\[Alpha]_],z[\[Beta]_]]:>\[CapitalDelta]a[z[\[Beta]],x[\[Alpha]]]/.\[CapitalDelta]c[a___]:>\[CapitalDelta]c[Sequence@@Sort[List@a]]/.\[CapitalDelta]c[x[\[Alpha]_],z[\[Beta]_]]:>\[CapitalDelta]c[z[\[Beta]],x[\[Alpha]]]/.\[CapitalDelta]cc[a___]:>\[CapitalDelta]cc[Sequence@@Sort[List@a]]},Module[{p2=Module[{w=((Plus@@p1)/.a_ b_/;a\[Element]Integers:>b)},If[Head[w]===Plus,List@@w,{w}]]},Table[{grafici[p2[[j]],s,V1,V2,V3,V4,V5,V6,V7],Plus@@(b1[[#]]&@Flatten[Position[p1,p2[[j]]]])},{j,1,Length[p2]}]]]]]]//Quiet)/.\[CapitalDelta]a[a___]:>Global`\[CapitalDelta][a]/.\[CapitalDelta]c[a___]:>Global`\[CapitalDelta][a]/.\[CapitalDelta]cc[a___]:>Global`\[CapitalDelta][a]/.\[CapitalDelta]f[a___]:>Global`\[CapitalDelta][a]/.d[a___]:>Global`d[a]/.z[a___]:>Global`z[a]/.x[a___]:>Global`x[a]/.\[Tau][a___]:>Global`\[Tau][a]/.xp[a___]:>Global`xp[a]/.CenterDot[Global`M[Global`\[Tau][a_]],b___,Global`M[Global`\[Tau][c_]]]:>Global`tr[CenterDot[Global`M[Global`\[Tau][a]],b,Global`M[Global`\[Tau][c]]]]//.A_ Global`M[Global`\[Tau][a_]]:>A Global`tr[Global`M[Global`\[Tau][a]]]/.CenterDot[Global`\[Gamma][a_],b___,Global`\[Gamma][c_]]:>Global`tr[CenterDot[Global`\[Gamma][a],b,Global`\[Gamma][c]]]//.A_ Global`\[Gamma][a_]:>A Global`tr[Global`\[Gamma][a]]/.Global`d[a_,b_]\[CenterDot]A_:>Global`d[a,b,A]/.Global`d[a_,b_]\[CenterDot]Global`d[c_,d1_]\[CenterDot]A_:>Global`d[a,b,Global`d[c,d1,A]]/.CenterDot[Global`Mh[Global`\[Tau][a_]],b___,Global`Mh[Global`\[Tau][c_]]]:>Global`tr[CenterDot[Global`Mh[Global`\[Tau][a]],b,Global`Mh[Global`\[Tau][c]]]]//.A_ Global`Mh[Global`\[Tau][a_]]:>A Global`tr[Global`Mh[Global`\[Tau][a]]]/.CenterDot[Global`Mh[Global`\[Tau][a_]],b___,Global`M[Global`\[Tau][c_]]]:>Global`tr[CenterDot[Global`Mh[Global`\[Tau][a]],b,Global`M[Global`\[Tau][c]]]]/.CenterDot[Global`M[Global`\[Tau][a_]],b___,Global`Mh[Global`\[Tau][c_]]]:>Global`tr[CenterDot[Global`M[Global`\[Tau][a]],b,Global`Mh[Global`\[Tau][c]]]]


(* Compute all the possible input data of Diagrammi for a chosen perturbative order *)


fullorder[p_,tad_,plan_,SE_,UP_]:=Which[p<0||!IntegerQ[p],StringJoin@@{"\!\(\*
StyleBox[\"INVALID\",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\" \",\nFontColor->RGBColor[1, 0, 0]]\)\!\(\*
StyleBox[\"DATA\",\nFontColor->RGBColor[1, 0, 0]]\)",": The perturbative order must be 0 or a positive integer"},p===0,{{0,0,0,0,0,0,0,0,0,0,tad,plan,SE,UP}},True,Module[{gg=Module[{s=Module[{q=(Table[{f,n,m,V1,V2,V3,V4,V5,V6,V7,(f+n+2m+3V1+3V2+3V3+4V4+4V5+6V6+7V7)/2-(V1+V2+V3+V4+V5+V6+V7)},{f,0,2p},{n,0,2p},{m,0,p},{V1,0,If[tad===1,p,2p-1]},{V2,0,If[tad===1,p-V1,2p-V1-1]},{V3,0,If[tad===1,p-V1-V2,2p-V1-V2-1]},{V4,0,If[tad===1,p-V1-V2-V3,2p-V1-V2-V3-1]},{V5,0,If[tad===1,p-V1-V2-V3-V4,2p-V1-V2-V3-V4-1]},{V6,0,If[tad===1,p-V1-V2-V3-V4-V5,2p-V1-V2-V3-V4-V5-1]},{V7,0,If[tad===1,p-V1-V2-V3-V4-V5-V6,2p-V1-V2-V3-V4-V5-V6-1]}]//Flatten[#,9]&)},q[[#]]&@Flatten[Position[q,{__,p}]]]/.{a_,b_,c_,d_,e_,f_,g_,h_,h1_,h2_, i_}:>{a+b+c,b,c,d,e,f,g,h,h1,h2,tad,plan,SE,UP}},Drop[s,Flatten[{1,FirstPosition[s,{1,__}]-1}]]]},Delete[gg,Position[gg/.{a_,b_,c_,d_,e_,f_,g_,h_,h1_,h2_, i_,j_,k_,UP1_}/;OddQ[d+b+3e+f+2g+h2]||OddQ[a-b-c+2d+2h]||Which[tad===2,a===1,tad===1,False]:>"zero","zero"]]]]


(* ::Section:: *)
(*Package Functions*)


(* main functions of the package (see the manual) *)


WiLE=Interpretation[{f=0,n=0,m=0,V1=0,V2=0,V3=0,V4=0,V5=0,V6=0,V7=0,tad=2,plan=1,SE=2,UP=1},Panel[Grid[{{Style["WiLE",Bold],SpanFromLeft},{},{"Supermatrix Sector",RadioButtonBar[Dynamic[UP],{1->"UL",2->"LR"}]},{},{"# of fermion fields on the loop:",InputField[Dynamic[f]]},{"# of gauge fields on the loop:",InputField[Dynamic[n]]},{"# of scalar fields on the loop:",InputField[Dynamic[m]]},{},{"# of vertices A\[Psi]\[Psi]:",InputField[Dynamic[V1]]},{"# of vertices AAA:",InputField[Dynamic[V2]]},{"# of vertices ACC:",InputField[Dynamic[V3]]},{"# of vertices AACC:",InputField[Dynamic[V4]]},{"# of vertices CC\[Psi]\[Psi]:",InputField[Dynamic[V5]]},{"# of vertices CCCCCC:",InputField[Dynamic[V6]]},{"# of vertices Acc:",InputField[Dynamic[V7]]},{},{"Planar",RadioButtonBar[Dynamic[plan],{1->"on",2->"off"}]},{"Tadpoles",RadioButtonBar[Dynamic[tad],{1->"on",2->"off"}]},{"Self-Energies",RadioButtonBar[Dynamic[SE],{1->"on",2->"off"}]},{},{"Perturbative Order:",Dynamic[With[{ord=(f+n+2m+3V1+3V2+3V3+4V4+4V5+6V6+3V7)/2-(V1+V2+V3+V4+V5+V6+V7)},If[IntegerQ[ord],ord,"\[NotElement] Integers"]]]}}]],(Diagrammi[f+n+m,n,m,V1,V2,V3,V4,V5,V6,V7,tad,plan,SE,UP])];


WiLEFullorder=Interpretation[{n=0,tad=2,plan=1,SE=2,UP=1},Panel[Grid[{{Style["WiLEFullorder",Bold],SpanFromLeft},{},{"Supermatrix Sector",RadioButtonBar[Dynamic[UP],{1->"UL",2->"LR"}]},{},{"Perturbative order:",InputField[Dynamic[n]]},{},{"Planar",RadioButtonBar[Dynamic[plan],{1->"on",2->"off"}]},{"Tadpoles",RadioButtonBar[Dynamic[tad],{1->"on",2->"off"}]},{"Self-Energies",RadioButtonBar[Dynamic[SE],{1->"on",2->"off"}]}}]],Module[{full=fullorder[n,tad,plan,SE,UP]},If[Head[full]===String,full,(Diagrammi@@@full)//Flatten[#,1]&]]/.{Global`\[CapitalMu]}->Global`\[CapitalMu]/.{Global`\[CapitalNu]}->Global`\[CapitalNu]];


WiLESimplify[A_]:=((((A//.Global`\[Epsilon]\[Epsilon][a_,b_,c_,d_]Global`\[Epsilon]\[Epsilon][i_,j_,k_,l_]/;a===i||a===j||a===k||a===l||b===i||b===j||b===k||b===l||c===i||c===j||c===k||c===l||d===i||d===j||d===k||d===l:>\[Delta]\[Delta]1[a,l] \[Delta]\[Delta]1[b,k] \[Delta]\[Delta]1[c,j] \[Delta]\[Delta]1[d,i]-\[Delta]\[Delta]1[a,k] \[Delta]\[Delta]1[b,l] \[Delta]\[Delta]1[c,j] \[Delta]\[Delta]1[d,i]-\[Delta]\[Delta]1[a,l] \[Delta]\[Delta]1[b,j] \[Delta]\[Delta]1[c,k] \[Delta]\[Delta]1[d,i]+\[Delta]\[Delta]1[a,j] \[Delta]\[Delta]1[b,l] \[Delta]\[Delta]1[c,k] \[Delta]\[Delta]1[d,i]+\[Delta]\[Delta]1[a,k] \[Delta]\[Delta]1[b,j] \[Delta]\[Delta]1[c,l] \[Delta]\[Delta]1[d,i]-\[Delta]\[Delta]1[a,j] \[Delta]\[Delta]1[b,k] \[Delta]\[Delta]1[c,l] \[Delta]\[Delta]1[d,i]-\[Delta]\[Delta]1[a,l] \[Delta]\[Delta]1[b,k] \[Delta]\[Delta]1[c,i] \[Delta]\[Delta]1[d,j]+\[Delta]\[Delta]1[a,k] \[Delta]\[Delta]1[b,l] \[Delta]\[Delta]1[c,i] \[Delta]\[Delta]1[d,j]+\[Delta]\[Delta]1[a,l] \[Delta]\[Delta]1[b,i] \[Delta]\[Delta]1[c,k] \[Delta]\[Delta]1[d,j]-\[Delta]\[Delta]1[a,i] \[Delta]\[Delta]1[b,l] \[Delta]\[Delta]1[c,k] \[Delta]\[Delta]1[d,j]-\[Delta]\[Delta]1[a,k] \[Delta]\[Delta]1[b,i] \[Delta]\[Delta]1[c,l] \[Delta]\[Delta]1[d,j]+\[Delta]\[Delta]1[a,i] \[Delta]\[Delta]1[b,k] \[Delta]\[Delta]1[c,l] \[Delta]\[Delta]1[d,j]+\[Delta]\[Delta]1[a,l] \[Delta]\[Delta]1[b,j] \[Delta]\[Delta]1[c,i] \[Delta]\[Delta]1[d,k]-\[Delta]\[Delta]1[a,j] \[Delta]\[Delta]1[b,l] \[Delta]\[Delta]1[c,i] \[Delta]\[Delta]1[d,k]-\[Delta]\[Delta]1[a,l] \[Delta]\[Delta]1[b,i] \[Delta]\[Delta]1[c,j] \[Delta]\[Delta]1[d,k]+\[Delta]\[Delta]1[a,i] \[Delta]\[Delta]1[b,l] \[Delta]\[Delta]1[c,j] \[Delta]\[Delta]1[d,k]+\[Delta]\[Delta]1[a,j] \[Delta]\[Delta]1[b,i] \[Delta]\[Delta]1[c,l] \[Delta]\[Delta]1[d,k]-\[Delta]\[Delta]1[a,i] \[Delta]\[Delta]1[b,j] \[Delta]\[Delta]1[c,l] \[Delta]\[Delta]1[d,k]-\[Delta]\[Delta]1[a,k] \[Delta]\[Delta]1[b,j] \[Delta]\[Delta]1[c,i] \[Delta]\[Delta]1[d,l]+\[Delta]\[Delta]1[a,j] \[Delta]\[Delta]1[b,k] \[Delta]\[Delta]1[c,i] \[Delta]\[Delta]1[d,l]+\[Delta]\[Delta]1[a,k] \[Delta]\[Delta]1[b,i] \[Delta]\[Delta]1[c,j] \[Delta]\[Delta]1[d,l]-\[Delta]\[Delta]1[a,i] \[Delta]\[Delta]1[b,k] \[Delta]\[Delta]1[c,j] \[Delta]\[Delta]1[d,l]-\[Delta]\[Delta]1[a,j] \[Delta]\[Delta]1[b,i] \[Delta]\[Delta]1[c,k] \[Delta]\[Delta]1[d,l]+\[Delta]\[Delta]1[a,i] \[Delta]\[Delta]1[b,j] \[Delta]\[Delta]1[c,k] \[Delta]\[Delta]1[d,l]//.Global`\[Epsilon][a_,b_,c_]Global`\[Epsilon][i_,j_,k_]/;a===i||a===j||a===k||b===i||b===j||b===k||c===i||c===j||c===k:>(-\[Delta]\[Delta][a,k] \[Delta]\[Delta][b,j] \[Delta]\[Delta][c,i]+\[Delta]\[Delta][a,j] \[Delta]\[Delta][b,k] \[Delta]\[Delta][c,i]+\[Delta]\[Delta][a,k] \[Delta]\[Delta][b,i] \[Delta]\[Delta][c,j]-\[Delta]\[Delta][a,i] \[Delta]\[Delta][b,k] \[Delta]\[Delta][c,j]-\[Delta]\[Delta][a,j] \[Delta]\[Delta][b,i] \[Delta]\[Delta][c,k]+\[Delta]\[Delta][a,i] \[Delta]\[Delta][b,j] \[Delta]\[Delta][c,k])//Expand)//.{\[Delta]\[Delta]1[a_,b_]\[Delta]\[Delta]1[b_,c_]:>\[Delta]\[Delta]1[a,c],\[Delta]\[Delta]1[a_,b_]^2:>4,\[Delta]\[Delta]1[a_,b_]Global`nJ[Global`\[Tau][c_],b_]:>Global`nJ[Global`\[Tau][c],a],\[Delta]\[Delta]1[a_,b_]Global`nJb[Global`\[Tau][c_],b_]:>Global`nJb[Global`\[Tau][c],a],\[Delta]\[Delta]1[a_,a_]:>4,\[Delta]\[Delta]1[a_,b_]c_:>(c/.a->b),\[Delta]\[Delta][a_,b_]\[Delta]\[Delta][b_,c_]:>\[Delta]\[Delta][a,c],\[Delta]\[Delta][a_,b_]^2:>3,\[Delta]\[Delta][a_,a_]:>3,\[Delta]\[Delta][a_,b_]c_:>(c/.a->b)}//.ruleMn/.NonCommutativeMultiply[a___]:>CenterDot[a])/.Global`\[Epsilon][a_,b_,c_]/;a===b||a===c||c===b:>0/.Global`\[Epsilon]\[Epsilon][a_,b_,c_,d_]/;a===b||a===c||a===d||c===b||c===d||b===d:>0)//.AA_ Global`xp[Global`\[Tau][a_],Global`\[Mu][b_]]:>(AA/.Global`\[Mu][b]->Global`\[Nu][a])Global`xp[Global`\[Tau][a],Global`\[Nu][a]]/.Global`\[CapitalDelta][a_,b_]:>Sort[Global`\[CapitalDelta][a,b]]//.AA_. Global`d[b_,\[Mu]_,Global`\[CapitalDelta][a_,b_]]/;a=!=b:>-AA Global`d[a,\[Mu],Global`\[CapitalDelta][a,b]]/.Global`\[Epsilon][aa_,b_,c_]:>Signature[{aa,b,c}]Sort[Global`\[Epsilon][aa,b,c]]//Simplify)/.CenterDot[Global`M[Global`\[Tau][a_]],b___,Global`M[Global`\[Tau][c_]]]:>Global`tr[CenterDot[Global`M[Global`\[Tau][a]],b,Global`M[Global`\[Tau][c]]]]//.AAA_ Global`M[Global`\[Tau][a_]]:>AAA Global`tr[Global`M[Global`\[Tau][a]]]/.CenterDot[Global`Mh[Global`\[Tau][a_]],b___,Global`Mh[Global`\[Tau][c_]]]:>Global`tr[CenterDot[Global`Mh[Global`\[Tau][a]],b,Global`Mh[Global`\[Tau][c]]]]//.AAA_ Global`Mh[Global`\[Tau][a_]]:>AAA Global`tr[Global`Mh[Global`\[Tau][a]]]/.CenterDot[Global`Mh[Global`\[Tau][a_]],b___,Global`M[Global`\[Tau][c_]]]:>Global`tr[CenterDot[Global`Mh[Global`\[Tau][a]],b,Global`M[Global`\[Tau][c]]]]/.CenterDot[Global`M[Global`\[Tau][a_]],b___,Global`Mh[Global`\[Tau][c_]]]:>Global`tr[CenterDot[Global`M[Global`\[Tau][a]],b,Global`Mh[Global`\[Tau][c]]]]


End[]


EndPackage[]

